Universally Sloppy Parameter Sensitivities in Systems Biology

Quantitative computational models play an increasingly important role in modern biology. Such models typically involve many free parameters, and assigning their values is often a substantial obstacle to model development. Directly measuring \emph{in vivo} biochemical parameters is difficult, and collectively fitting them to other data often yields large parameter uncertainties. Nevertheless, in earlier work we showed in a growth-factor-signaling model that collective fitting could yield well-constrained predictions, even when it left individual parameters very poorly constrained. We also showed that the model had a `sloppy' spectrum of parameter sensitivities, with eigenvalues roughly evenly distributed over many decades. Here we use a collection of models from the literature to test whether such sloppy spectra are common in systems biology. Strikingly, we find that every model we examine has a sloppy spectrum of sensitivities. We also test several consequences of this sloppiness for building predictive models. In particular, sloppiness suggests that collective fits to even large amounts of ideal time-series data will often leave many parameters poorly constrained. Tests over our model collection are consistent with this suggestion. This difficulty with collective fits may seem to argue for direct parameter measurements, but sloppiness also implies that such measurements must be formidably precise and complete to usefully constrain many model predictions. We confirm this implication in our signaling model. Our results suggest that sloppy sensitivity spectra are universal in systems biology models. The prevalence of sloppiness highlights the power of collective fits and suggests that modelers should focus on predictions rather than on parameters.

==> Dataset1/Brodersen_1987/Nets.py <==
from SloppyCell.ReactionNetworks import *

heme_net = Network('hemeglobin')
heme_net.add_compartment('test_tube')
heme_net.add_parameter('c', 0, name='free_ligand', typical_value=100)
heme_net.add_rate_rule('c', '1')
heme_net.add_parameter('K1', 0.0163)
heme_net.add_parameter('K2', 0.0556)
heme_net.add_parameter('K3', 0.00370)
heme_net.add_parameter('K4', 0.499)
heme_net.add_species('ligand_per_protein', 'test_tube', typical_value=2)
heme_net.add_assignment_rule('ligand_per_protein', '(c*K1 + 2*c**2*K1*K2 + 3*c**3*K1*K2*K3 + 4*c**4*K1*K2*K3*K4)/(1 + c*K1 + c**2*K1*K2 + c**3*K1*K2*K3 + c**4*K1*K2*K3*K4)')

alb_net = Network('albumin')
alb_net.add_compartment('test_tube')
alb_net.add_parameter('c', 0, name='free_ligand', typical_value=100)
alb_net.add_rate_rule('c', '1')
alb_net.add_parameter('K1', 17716)
alb_net.add_parameter('K2', 16489)
alb_net.add_parameter('K3', 1866)
alb_net.add_parameter('K4', 2940)
alb_net.add_parameter('K5', 117)
alb_net.add_parameter('K6', 957)
alb_net.add_species('ligand_per_protein', 'test_tube', typical_value=3)
alb_net.add_assignment_rule('ligand_per_protein', '(c*K1 + 2*c**2*K1*K2 + 3*c**3*K1*K2*K3 + 4*c**4*K1*K2*K3*K4 + 5*c**5*K1*K2*K3*K4*K5 + 6*c**6*K1*K2*K3*K4*K5*K6)/(1 + c*K1 + c**2*K1*K2 + c**3*K1*K2*K3 + c**4*K1*K2*K3*K4 + c**5*K1*K2*K3*K4*K5 + c**6*K1*K2*K3*K4*K5*K6)')

networks = [alb_net, heme_net]
int_times = [(1e-6, 10000e-6), (0.1, 1000)]


==> Dataset1/Brodersen_1987/reproduction.py <==
import scipy

from SloppyCell.ReactionNetworks import *

from Nets import *

alb_net.resetDynamicVariables()
alb_times = scipy.logspace(-6, -2, 1000)
alb_traj = Dynamics.integrate(alb_net, alb_times) 

heme_net.resetDynamicVariables()
heme_times = scipy.logspace(-1, 3, 1000)
heme_traj = Dynamics.integrate(heme_net, heme_times)

Plotting.figure(1, figsize=(8,10))
Plotting.subplot(2,1,1)
Plotting.plot_trajectory(alb_traj, ['ligand_per_protein'], logx=True)
Plotting.axis([1e-6, 1e-2, 0, 6])
Plotting.title('Albumin best fit')

Plotting.subplot(2,1,2)
Plotting.plot_trajectory(heme_traj, ['ligand_per_protein'], logx=True)
Plotting.axis([1e-1, 1e3, 0, 4])
Plotting.title('Hemoglobin best fit')


==> Dataset1/Brown_2004/Nets.py <==
from SloppyCell.ReactionNetworks import *

# Load the network from the XML file
net = IO.from_SBML_file('BIOMD0000000033.xml')
net.set_var_ic('EGF', 0)
net.set_var_ic('NGF', 0)
net.compile()

# Create our various conditions
# EGF stimulation in the wild-type
egf_stim = net.copy('EGF_stim')
egf_stim.set_var_ic('EGF', 10002000)

# NGF stimulation in the wild-type
ngf_stim = net.copy('NGF_stim')
ngf_stim.set_var_ic('NGF', 456000)

# EGF stimulation with PI3K inhibited
egf_ly = egf_stim.copy('EGF_LY')
egf_ly.set_var_ic('kPI3KRas', 0)
egf_ly.set_var_optimizable('kPI3KRas', False)
egf_ly.set_var_ic('kPI3K', 0)
egf_ly.set_var_optimizable('kPI3K', False)

# NGF stimulation with PI3K inhibited
ngf_ly = ngf_stim.copy('NGF_LY')
ngf_ly.set_var_ic('kPI3KRas', 0)
ngf_ly.set_var_optimizable('kPI3KRas', False)
ngf_ly.set_var_ic('kPI3K', 0)
ngf_ly.set_var_optimizable('kPI3K', False)

# NGF stimulation with a dominant-negative Rap1
ngf_DN_Rap1 = ngf_stim.copy('NGF_DN_Rap1')
ngf_DN_Rap1.set_var_ic('kRap1ToBRaf', 0)
ngf_DN_Rap1.set_var_optimizable('kRap1ToBRaf', False)

# NGF stimulation with a dominant-negative Ras
ngf_DN_Ras = ngf_stim.copy('NGF_DN_Ras')
ngf_DN_Ras.set_var_ic('kRasToRaf1', 0)
ngf_DN_Ras.set_var_optimizable('kRasToRaf1', False)
ngf_DN_Ras.set_var_ic('kPI3KRas', 0)
ngf_DN_Ras.set_var_optimizable('kPI3KRas', False)

# Collect our networks in a list
networks = [egf_stim, ngf_stim, egf_ly, ngf_ly, ngf_DN_Rap1, ngf_DN_Ras]
# And make a list of corresponding integration times
int_times = [[0, 120]] * len(networks)


==> Dataset1/Brown_2004/prediction.py <==
import scipy

from SloppyCell.ReactionNetworks import *
from SloppyCell.ReactionNetworks.RunInParallel import *

import Nets

# This Network defines our prediction
net = Nets.egf_ly
params = net.GetParameters()

N_samp = 1000        # Number of samples to use
base_Sigma = 0.5     # Sigma for well-determined parameters
missing_Sigma = 1000 # Sigma for 'missing' parameter

# Times to predict at
times = scipy.linspace(0, 45, 100)

# We build the parameter ensemble for all parameters measured
log_ens = scipy.randn(N_samp, len(params)) * scipy.log(1+0.5)/4.
log_ens += scipy.log(params)
param_ens = scipy.exp(log_ens)

# Calculate the prediction for each parameter set in the ensemble
traj_set = Ensembles.ensemble_trajs(net, times, param_ens)
# Calculate the lower and upper bounds
lower, upper = Ensembles.traj_ensemble_quantiles(traj_set, 
                                                 quantiles=(0.025, 0.975))
Utility.save((lower, upper), 'Fig.4.all.trajs.bp')
# We have to re-arrange things to plot the nice shaded regions.
xpts = scipy.concatenate((times, times[::-1]))
yy_low = lower.get_var_traj('ErkActive')/net.get_var_ic('ErkInactive')
yy_up = upper.get_var_traj('ErkActive')/net.get_var_ic('ErkInactive')
ypts_all = scipy.concatenate((yy_low, yy_up[::-1]))

# This makes the figures for all the parameters.
# To make the figure in the main text (without the collective fit bounds), use
#  for param_id in ['kpRaf1']
for param_id in params.keys():
    print param_id
    Plotting.figure(figsize=(2,1.5))
    # These parameters don't matter for this prediction
    if param_id.count('PI3K') or param_id.count('Akt') or param_id.count('C3G')\
       or param_id.count('Rap1') or param_id.count('BRaf')\
       or param_id.count('NGF'):
        continue

    log_ens = scipy.randn(N_samp, len(params)) * scipy.log(1+0.5)/4.
    log_ens += scipy.log(params)
    param_ens = scipy.exp(log_ens)

    # Generate values for the missing parameter
    missing_index = params.index_by_key(param_id)
    missing_log_ens = scipy.randn(N_samp) * scipy.log(1+missing_Sigma)/4.0
    missing_log_ens += scipy.log(params[missing_index])
    # Replace the old, tighter values that were in param_ens
    param_ens[:,missing_index] = scipy.exp(missing_log_ens)

    traj_set = Ensembles.ensemble_trajs(net, times, param_ens)
    lower, upper = Ensembles.traj_ensemble_quantiles(traj_set,
                                                 quantiles=(0.025, 0.975))

    if param_id == 'kpRaf1':
        Utility.save((lower, upper), 'Fig.4.missing.one.trajs.bp')

    yy_low = lower.get_var_traj('ErkActive')/net.get_var_ic('ErkInactive')
    yy_up = upper.get_var_traj('ErkActive')/net.get_var_ic('ErkInactive')
    ypts_miss = scipy.concatenate((yy_low, yy_up[::-1]))

    # Plot the bounds
    Plotting.fill(xpts, ypts_miss, fc='b')
    Plotting.fill(xpts, ypts_all, fc='r')

    Plotting.subplots_adjust(left=0.03, bottom=0.06, right=0.97, top=0.80)
    Plotting.axis([0, 45, 0, 1])
    Plotting.xticks([])
    Plotting.yticks([])
    Plotting.title(param_id)
    Plotting.savefig('uncert_figs/%s.eps' % param_id)


==> Dataset1/Brown_2004/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

# Note that the plots in the paper have been rescaled, and that they refer to
#  an ensemble of parameters, not just the best fit parameters shown here.
# Thus the agreement is not exact.

# Integrate each of our networks
egf_stim_traj = Dynamics.integrate(egf_stim, [0, 120])
ngf_stim_traj = Dynamics.integrate(ngf_stim, [0, 120])
egf_ly_traj = Dynamics.integrate(egf_ly, [0, 120])
ngf_ly_traj = Dynamics.integrate(ngf_ly, [0, 120])
ngf_DN_Rap1_traj = Dynamics.integrate(ngf_DN_Rap1, [0, 120])
ngf_DN_Ras_traj = Dynamics.integrate(ngf_DN_Ras, [0, 120])

Plotting.figure(1)
Plotting.plot(egf_stim_traj.get_times(), 
              egf_stim_traj.get_var_traj('ErkActive'), 'r')
Plotting.plot(ngf_stim_traj.get_times(), 
              ngf_stim_traj.get_var_traj('ErkActive'), 'b')

Plotting.figure(2)
Plotting.subplot(2,1,1)
Plotting.plot(egf_ly_traj.get_times(),
              egf_ly_traj.get_var_traj('ErkActive'), 'r')
Plotting.plot(ngf_ly_traj.get_times(),
              ngf_ly_traj.get_var_traj('ErkActive'), 'b')

Plotting.subplot(2,1,2)
Plotting.plot(ngf_DN_Rap1_traj.get_times(),
              ngf_DN_Rap1_traj.get_var_traj('ErkActive'), 'r')
Plotting.plot(ngf_DN_Ras_traj.get_times(),
              ngf_DN_Ras_traj.get_var_traj('ErkActive'), 'b')


==> Dataset1/Brown_2004_All_One/Nets.py <==
from SloppyCell.ReactionNetworks import *

# Load the network from the XML file
net = IO.from_SBML_file('BIOMD0000000033.xml')
for var in net.variables.keys():
    # Set all typical values to 1.
    net.set_var_typical_val(var, 1.0)
    # Set all non-zero ICs to 1.
    if net.get_var_ic(var) != 0:
        net.set_var_ic(var, 1.0)

net.set_var_ic('EGF', 0)
net.set_var_ic('NGF', 0)
net.compile()

# Create our various conditions
# EGF stimulation in the wild-type
egf_stim = net.copy('EGF_stim')
egf_stim.set_var_ic('EGF', 1)

# NGF stimulation in the wild-type
ngf_stim = net.copy('NGF_stim')
ngf_stim.set_var_ic('NGF', 1)

# EGF stimulation with PI3K inhibited
egf_ly = egf_stim.copy('EGF_LY')
egf_ly.set_var_ic('kPI3KRas', 0)
egf_ly.set_var_optimizable('kPI3KRas', False)
egf_ly.set_var_ic('kPI3K', 0)
egf_ly.set_var_optimizable('kPI3K', False)

# NGF stimulation with PI3K inhibited
ngf_ly = ngf_stim.copy('NGF_LY')
ngf_ly.set_var_ic('kPI3KRas', 0)
ngf_ly.set_var_optimizable('kPI3KRas', False)
ngf_ly.set_var_ic('kPI3K', 0)
ngf_ly.set_var_optimizable('kPI3K', False)

# NGF stimulation with a dominant-negative Rap1
ngf_DN_Rap1 = ngf_stim.copy('NGF_DN_Rap1')
ngf_DN_Rap1.set_var_ic('kRap1ToBRaf', 0)
ngf_DN_Rap1.set_var_optimizable('kRap1ToBRaf', False)

# NGF stimulation with a dominant-negative Ras
ngf_DN_Ras = ngf_stim.copy('NGF_DN_Ras')
ngf_DN_Ras.set_var_ic('kRasToRaf1', 0)
ngf_DN_Ras.set_var_optimizable('kRasToRaf1', False)
ngf_DN_Ras.set_var_ic('kPI3KRas', 0)
ngf_DN_Ras.set_var_optimizable('kPI3KRas', False)

# Collect our networks in a list
networks = [egf_stim, ngf_stim, egf_ly, ngf_ly, ngf_DN_Rap1, ngf_DN_Ras]
# And make a list of corresponding integration times
int_times = [[0, 120]] * len(networks)


==> Dataset1/Brown_2004_All_One/PC12Network.py <==
import SloppyCell.ReactionNetworks
import SloppyCell.ReactionNetworks.Reactions as Reactions

baseNetwork = SloppyCell.ReactionNetworks.Network('base')

baseNetwork.addCompartment('cell')

baseNetwork.addSpecies('EGF', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('NGF', 'cell', 0.0, typicalValue = 1)
baseNetwork.addParameter('EGFR_IC', 1, isOptimizable=False)
baseNetwork.addSpecies('totalEGFReceptor', 'cell', 'EGFR_IC', isConstant=True)
baseNetwork.addSpecies('boundEGFReceptor', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('freeNGFReceptor', 'cell', 1)
baseNetwork.addSpecies('boundNGFReceptor', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('SosInactive', 'cell', 1)
baseNetwork.addSpecies('SosActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('P90RskInactive', 'cell', 1)
baseNetwork.addSpecies('P90RskActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('RasInactive', 'cell', 1)
baseNetwork.addSpecies('RasActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('RasGapActive', 'cell', 1, isConstant=True)
baseNetwork.addSpecies('Raf1Inactive', 'cell', 1)
baseNetwork.addSpecies('Raf1Active', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('BRafInactive', 'cell', 1)
baseNetwork.addSpecies('BRafActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('MekInactive', 'cell', 1)
baseNetwork.addSpecies('MekActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('ErkInactive', 'cell', 1)
baseNetwork.addSpecies('ErkActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('PI3KInactive', 'cell', 1)
baseNetwork.addSpecies('PI3KActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('AktInactive', 'cell', 1)
baseNetwork.addSpecies('AktActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('C3GInactive', 'cell', 1)
baseNetwork.addSpecies('C3GActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('Rap1Inactive', 'cell', 1)
baseNetwork.addSpecies('Rap1Active', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('RapGapActive', 'cell', 1, isConstant = True)
baseNetwork.addSpecies('PP2AActive', 'cell', 1, isConstant = True)
baseNetwork.addSpecies('Raf1PPtase', 'cell', 1, isConstant=True)

baseNetwork.addParameter('kdEGF', 0, isOptimizable=False)
baseNetwork.addParameter('krbNGF', 1)
baseNetwork.addParameter('kruNGF', 0, isOptimizable=False)

baseNetwork.addParameter('kEGF', 1)
baseNetwork.addParameter('kNGF', 1)

baseNetwork.addParameter('kdSos', 0.01*1)
baseNetwork.addParameter('kSos', 1)

baseNetwork.addParameter('kRasGap', 1)
baseNetwork.addParameter('kRasToRaf1', 1)

baseNetwork.addParameter('kpRaf1', 1)
baseNetwork.addParameter('kpBRaf', 1)

baseNetwork.addParameter('kdMek', 1)

baseNetwork.addParameter('kpMekCytoplasmic', 1)
baseNetwork.addParameter('kdErk', 1)
baseNetwork.addParameter('kpP90Rsk', 1)

baseNetwork.addParameter('kPI3K', 1)
baseNetwork.addParameter('kPI3KRas', 1)
baseNetwork.addParameter('kAkt', 1)
baseNetwork.addParameter('kdRaf1ByAkt', 1)

baseNetwork.addParameter('kC3GNGF', 1)
baseNetwork.addParameter('kC3G', 1)
baseNetwork.addParameter('kRapGap', 1)
baseNetwork.addParameter('kRap1ToBRaf', 1)

baseNetwork.addParameter('kdRaf1', 1)

baseNetwork.addParameter('kdBRaf', 1)

# Put EGF receptor in equilibrium
baseNetwork.addAssignmentRule('boundEGFReceptor', '0.5*(EGF+totalEGFReceptor+kdEGF - sqrt((EGF + totalEGFReceptor + kdEGF)**2 - 4*EGF*totalEGFReceptor))')

# At least for the best-fit parameters, it appears necessary to have NGF not
#  immediately equilibrate.
#baseNetwork.addParameter('kdNGF', isOptimizable=False)
#baseNetwork.addAssignmentRule('kdNGF', 'kruNGF/krbNGF')
#baseNetwork.addAssignmentRule('boundNGFReceptor', '0.5*(NGF+freeNGFReceptor+kdNGF - sqrt((NGF + freeNGFReceptor + kdNGF)**2 - 4*NGF*freeNGFReceptor))')
baseNetwork.addReaction(Reactions.HeterodimerizationReaction,
                        'NGFBindingReaction',
                        A='NGF', B='freeNGFReceptor', dimer='boundNGFReceptor',
                        rate='krbNGF')

baseNetwork.addReaction(Reactions.HeterodimerDissociationReaction,
                        'NGFUnbindingReaction',
                        dimer='boundNGFReceptor', A='freeNGFReceptor', B='NGF',
                        rate='kruNGF')

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'SosActivationByEGFReaction',
                        E='boundEGFReceptor', S='SosInactive', P='SosActive',
                        k='kEGF', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'SosActivationByNGFReaction',
                        E='boundNGFReceptor', S='SosInactive', P='SosActive',
                        k='kNGF', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'SosDeactivationReaction',
                        E='P90RskActive', S='SosActive', P='SosInactive',
                        k='kdSos', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'RasActivationReaction',
                        E='SosActive', S='RasInactive', P='RasActive',
                        k='kSos', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'RasDeactivationReaction',
                        E='RasGapActive', S='RasActive', P='RasInactive',
                        k='kRasGap', Km=1)

###
### RNG7: Modified activation of Raf1 and PI3K by Ras to account for fact
###       that there are *two* substrates for one enzyme.
###
ratelaw = '%(k1)s*%(E)s * %(S1)s * (1-%(S2)s/(%(kd2)s + %(S2)s))/(%(kd1)s + %(S1)s*(1 + %(S2)s/(%(kd2)s + %(S2)s)))'
baseNetwork.addReaction('Raf1ByRasActivationReaction',
                        {'RasActive':0, 'Raf1Inactive':-1, 'Raf1Active':1},
                        ratelaw % {'E':'RasActive',
                                   'k1': 'kRasToRaf1',
                                   'S1': 'Raf1Inactive',
                                   'kd1': 1,
                                   'S2': 'PI3KInactive',
                                   'kd2': 1})
baseNetwork.addReaction('PI3KByRasActivationReaction',
                        {'RasActive':0, 'PI3KInactive':-1, 'PI3KActive':1},
                        ratelaw % {'E':'RasActive',
                                   'k1': 'kPI3KRas',
                                   'S1': 'PI3KInactive',
                                   'kd1': 1,
                                   'S2': 'Raf1Inactive',
                                   'kd2': 1,})


baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'MekbyRaf1ActivationReaction',
                        E='Raf1Active', S='MekInactive', P='MekActive',
                        k='kpRaf1', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'MekbyBRafActivationReaction',
                        E='BRafActive', S='MekInactive', P='MekActive',
                        k='kpBRaf', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'ErkActivationReaction',
                        E='MekActive', S='ErkInactive', P='ErkActive',
                        k='kpMekCytoplasmic', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'MekDeactivationReaction',
                        E='PP2AActive', S='MekActive', P='MekInactive',
                        k='kdMek', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'ErkDeactivationReaction',
                        E='PP2AActive', S='ErkActive', P='ErkInactive',
                        k='kdErk', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'Raf1byPPtaseDeactivationReaction',
                        E='Raf1PPtase', S='Raf1Active', P='Raf1Inactive',
                        k='kdRaf1', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'P90RskActivationReaction',
                        E='ErkActive', S='P90RskInactive', P='P90RskActive',
                        k='kpP90Rsk', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'PI3KbyEGFRActivationReaction',
                        E='boundEGFReceptor', S='PI3KInactive', P='PI3KActive',
                        k='kPI3K', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'AktActivationReaction',
                        E='PI3KActive', S='AktInactive', P='AktActive',
                        k='kAkt', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'Raf1ByAktDeactivationReaction',
                        E='AktActive', S='Raf1Active', P='Raf1Inactive',
                        k='kdRaf1ByAkt', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'C3GActivationReaction',
                        E='boundNGFReceptor', S='C3GInactive', P='C3GActive',
                        k='kC3GNGF', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'Rap1ActivationReaction',
                        E='C3GActive', S='Rap1Inactive', P='Rap1Active',
                        k='kC3G', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'Rap1DeactivationReaction',
                        E='RapGapActive', S='Rap1Active', P='Rap1Inactive',
                        k='kRapGap', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'BRafByRap1ActivationReaction',
                        E='Rap1Active', S='BRafInactive', P='BRafActive',
                        k='kRap1ToBRaf', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'BRafbyPPtaseDeactivationReaction',
                        E='Raf1PPtase', S='BRafActive', P='BRafInactive',
                        k='kdBRaf', Km=1)

baseNetwork.compile()


==> Dataset1/Brown_2004_All_One/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

# Note that the plots in the paper have been rescaled, and that they refer to
#  an ensemble of parameters, not just the best fit parameters shown here.
# Thus the agreement is not exact.

# Integrate each of our networks
egf_stim_traj = Dynamics.integrate(egf_stim, [0, 120])
ngf_stim_traj = Dynamics.integrate(ngf_stim, [0, 120])
egf_ly_traj = Dynamics.integrate(egf_ly, [0, 120])
ngf_ly_traj = Dynamics.integrate(ngf_ly, [0, 120])
ngf_DN_Rap1_traj = Dynamics.integrate(ngf_DN_Rap1, [0, 120])
ngf_DN_Ras_traj = Dynamics.integrate(ngf_DN_Ras, [0, 120])

Plotting.figure(1)
Plotting.plot(egf_stim_traj.get_times(), 
              egf_stim_traj.get_var_traj('ErkActive'), 'r')
Plotting.plot(ngf_stim_traj.get_times(), 
              ngf_stim_traj.get_var_traj('ErkActive'), 'b')

Plotting.figure(2)
Plotting.subplot(2,1,1)
Plotting.plot(egf_ly_traj.get_times(),
              egf_ly_traj.get_var_traj('ErkActive'), 'r')
Plotting.plot(ngf_ly_traj.get_times(),
              ngf_ly_traj.get_var_traj('ErkActive'), 'b')

Plotting.subplot(2,1,2)
Plotting.plot(ngf_DN_Rap1_traj.get_times(),
              ngf_DN_Rap1_traj.get_var_traj('ErkActive'), 'r')
Plotting.plot(ngf_DN_Ras_traj.get_times(),
              ngf_DN_Ras_traj.get_var_traj('ErkActive'), 'b')


==> Dataset1/Brown_2004_Rescaled/Nets.py <==
from SloppyCell.ReactionNetworks import *

import PC12Network

# Load the network from the XML file
net = PC12Network.baseNetwork

net.set_var_ic('EGF', 0)
net.set_var_ic('NGF', 0)
net.compile()

# Create our various conditions
# Growth factors are set to high saturation.
# EGF stimulation in the wild-type
egf_stim = net.copy('EGF_stim')
egf_stim.set_var_ic('EGF', 100)

# NGF stimulation in the wild-type
ngf_stim = net.copy('NGF_stim')
ngf_stim.set_var_ic('NGF', 100)

# EGF stimulation with PI3K inhibited
egf_ly = egf_stim.copy('EGF_LY')
egf_ly.set_var_ic('kPI3KRas', 0)
egf_ly.set_var_optimizable('kPI3KRas', False)
egf_ly.set_var_ic('kPI3K', 0)
egf_ly.set_var_optimizable('kPI3K', False)

# NGF stimulation with PI3K inhibited
ngf_ly = ngf_stim.copy('NGF_LY')
ngf_ly.set_var_ic('kPI3KRas', 0)
ngf_ly.set_var_optimizable('kPI3KRas', False)
ngf_ly.set_var_ic('kPI3K', 0)
ngf_ly.set_var_optimizable('kPI3K', False)

# NGF stimulation with a dominant-negative Rap1
ngf_DN_Rap1 = ngf_stim.copy('NGF_DN_Rap1')
ngf_DN_Rap1.set_var_ic('kRap1ToBRaf', 0)
ngf_DN_Rap1.set_var_optimizable('kRap1ToBRaf', False)

# NGF stimulation with a dominant-negative Ras
ngf_DN_Ras = ngf_stim.copy('NGF_DN_Ras')
ngf_DN_Ras.set_var_ic('kRasToRaf1', 0)
ngf_DN_Ras.set_var_optimizable('kRasToRaf1', False)
ngf_DN_Ras.set_var_ic('kPI3KRas', 0)
ngf_DN_Ras.set_var_optimizable('kPI3KRas', False)

# Collect our networks in a list
networks = [egf_stim, ngf_stim, egf_ly, ngf_ly, ngf_DN_Rap1, ngf_DN_Ras]
# And make a list of corresponding integration times
int_times = [[0, 120]] * len(networks)


==> Dataset1/Brown_2004_Rescaled/PC12Network.py <==
import SloppyCell.ReactionNetworks
import SloppyCell.ReactionNetworks.Reactions as Reactions

baseNetwork = SloppyCell.ReactionNetworks.Network('base')

baseNetwork.addCompartment('cell')

baseNetwork.addSpecies('EGF', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('NGF', 'cell', 0.0, typicalValue = 1)
baseNetwork.addParameter('EGFR_IC', 1, isOptimizable=False)
baseNetwork.addSpecies('totalEGFReceptor', 'cell', 'EGFR_IC', isConstant=True)
baseNetwork.addSpecies('boundEGFReceptor', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('freeNGFReceptor', 'cell', 1)
baseNetwork.addSpecies('boundNGFReceptor', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('SosInactive', 'cell', 1)
baseNetwork.addSpecies('SosActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('P90RskInactive', 'cell', 1)
baseNetwork.addSpecies('P90RskActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('RasInactive', 'cell', 1)
baseNetwork.addSpecies('RasActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('RasGapActive', 'cell', 1, isConstant=True)
baseNetwork.addSpecies('Raf1Inactive', 'cell', 1)
baseNetwork.addSpecies('Raf1Active', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('BRafInactive', 'cell', 1)
baseNetwork.addSpecies('BRafActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('MekInactive', 'cell', 1)
baseNetwork.addSpecies('MekActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('ErkInactive', 'cell', 1)
baseNetwork.addSpecies('ErkActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('PI3KInactive', 'cell', 1)
baseNetwork.addSpecies('PI3KActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('AktInactive', 'cell', 1)
baseNetwork.addSpecies('AktActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('C3GInactive', 'cell', 1)
baseNetwork.addSpecies('C3GActive', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('Rap1Inactive', 'cell', 1)
baseNetwork.addSpecies('Rap1Active', 'cell', 0.0, typicalValue = 1)
baseNetwork.addSpecies('RapGapActive', 'cell', 1, isConstant = True)
baseNetwork.addSpecies('PP2AActive', 'cell', 1, isConstant = True)
baseNetwork.addSpecies('Raf1PPtase', 'cell', 1, isConstant=True)

baseNetwork.addParameter('kdEGF', 0, isOptimizable=False)
baseNetwork.addParameter('krbNGF', 0.07673)
baseNetwork.addParameter('kruNGF', 0, isOptimizable=False)

baseNetwork.addParameter('kEGF', 10.67)
baseNetwork.addParameter('kNGF', 14.43)

baseNetwork.addParameter('kdSos', 21.35)
baseNetwork.addParameter('kSos', 0.7701)

baseNetwork.addParameter('kRasGap', 2.310)
baseNetwork.addParameter('kRasToRaf1', 2.264)

baseNetwork.addParameter('kpRaf1', 1.633)
baseNetwork.addParameter('kpBRaf', 0.1015)

baseNetwork.addParameter('kdMek', 0.6177)

baseNetwork.addParameter('kpMekCytoplasmic', 21.35)
baseNetwork.addParameter('kdErk', 0.5011)
baseNetwork.addParameter('kpP90Rsk', 0.2716)

baseNetwork.addParameter('kPI3K', 21.35)
baseNetwork.addParameter('kPI3KRas', 1.660)
baseNetwork.addParameter('kAkt', 0.07673)
baseNetwork.addParameter('kdRaf1ByAkt', 13.32)

baseNetwork.addParameter('kC3GNGF', 3.847)
baseNetwork.addParameter('kC3G', 0.1976)
baseNetwork.addParameter('kRapGap', 0.8229)
baseNetwork.addParameter('kRap1ToBRaf', 21.35)

baseNetwork.addParameter('kdRaf1', 1.557)

baseNetwork.addParameter('kdBRaf', 0.4363)

# Put EGF receptor in equilibrium
baseNetwork.addAssignmentRule('boundEGFReceptor', '0.5*(EGF+totalEGFReceptor+kdEGF - sqrt((EGF + totalEGFReceptor + kdEGF)**2 - 4*EGF*totalEGFReceptor))')

# At least for the best-fit parameters, it appears necessary to have NGF not
#  immediately equilibrate.
#baseNetwork.addParameter('kdNGF', isOptimizable=False)
#baseNetwork.addAssignmentRule('kdNGF', 'kruNGF/krbNGF')
#baseNetwork.addAssignmentRule('boundNGFReceptor', '0.5*(NGF+freeNGFReceptor+kdNGF - sqrt((NGF + freeNGFReceptor + kdNGF)**2 - 4*NGF*freeNGFReceptor))')
baseNetwork.addReaction(Reactions.HeterodimerizationReaction,
                        'NGFBindingReaction',
                        A='NGF', B='freeNGFReceptor', dimer='boundNGFReceptor',
                        rate='krbNGF')

baseNetwork.addReaction(Reactions.HeterodimerDissociationReaction,
                        'NGFUnbindingReaction',
                        dimer='boundNGFReceptor', A='freeNGFReceptor', B='NGF',
                        rate='kruNGF')

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'SosActivationByEGFReaction',
                        E='boundEGFReceptor', S='SosInactive', P='SosActive',
                        k='kEGF', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'SosActivationByNGFReaction',
                        E='boundNGFReceptor', S='SosInactive', P='SosActive',
                        k='kNGF', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'SosDeactivationReaction',
                        E='P90RskActive', S='SosActive', P='SosInactive',
                        k='kdSos', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'RasActivationReaction',
                        E='SosActive', S='RasInactive', P='RasActive',
                        k='kSos', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'RasDeactivationReaction',
                        E='RasGapActive', S='RasActive', P='RasInactive',
                        k='kRasGap', Km=1)

###
### RNG7: Modified activation of Raf1 and PI3K by Ras to account for fact
###       that there are *two* substrates for one enzyme.
###
ratelaw = '%(k1)s*%(E)s * %(S1)s * (1-%(S2)s/(%(kd2)s + %(S2)s))/(%(kd1)s + %(S1)s*(1 + %(S2)s/(%(kd2)s + %(S2)s)))'
baseNetwork.addReaction('Raf1ByRasActivationReaction',
                        {'RasActive':0, 'Raf1Inactive':-1, 'Raf1Active':1},
                        ratelaw % {'E':'RasActive',
                                   'k1': 'kRasToRaf1',
                                   'S1': 'Raf1Inactive',
                                   'kd1': 1,
                                   'S2': 'PI3KInactive',
                                   'kd2': 1})
baseNetwork.addReaction('PI3KByRasActivationReaction',
                        {'RasActive':0, 'PI3KInactive':-1, 'PI3KActive':1},
                        ratelaw % {'E':'RasActive',
                                   'k1': 'kPI3KRas',
                                   'S1': 'PI3KInactive',
                                   'kd1': 1,
                                   'S2': 'Raf1Inactive',
                                   'kd2': 1,})


baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'MekbyRaf1ActivationReaction',
                        E='Raf1Active', S='MekInactive', P='MekActive',
                        k='kpRaf1', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'MekbyBRafActivationReaction',
                        E='BRafActive', S='MekInactive', P='MekActive',
                        k='kpBRaf', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'ErkActivationReaction',
                        E='MekActive', S='ErkInactive', P='ErkActive',
                        k='kpMekCytoplasmic', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'MekDeactivationReaction',
                        E='PP2AActive', S='MekActive', P='MekInactive',
                        k='kdMek', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'ErkDeactivationReaction',
                        E='PP2AActive', S='ErkActive', P='ErkInactive',
                        k='kdErk', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'Raf1byPPtaseDeactivationReaction',
                        E='Raf1PPtase', S='Raf1Active', P='Raf1Inactive',
                        k='kdRaf1', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'P90RskActivationReaction',
                        E='ErkActive', S='P90RskInactive', P='P90RskActive',
                        k='kpP90Rsk', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'PI3KbyEGFRActivationReaction',
                        E='boundEGFReceptor', S='PI3KInactive', P='PI3KActive',
                        k='kPI3K', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'AktActivationReaction',
                        E='PI3KActive', S='AktInactive', P='AktActive',
                        k='kAkt', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'Raf1ByAktDeactivationReaction',
                        E='AktActive', S='Raf1Active', P='Raf1Inactive',
                        k='kdRaf1ByAkt', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'C3GActivationReaction',
                        E='boundNGFReceptor', S='C3GInactive', P='C3GActive',
                        k='kC3GNGF', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'Rap1ActivationReaction',
                        E='C3GActive', S='Rap1Inactive', P='Rap1Active',
                        k='kC3G', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'Rap1DeactivationReaction',
                        E='RapGapActive', S='Rap1Active', P='Rap1Inactive',
                        k='kRapGap', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'BRafByRap1ActivationReaction',
                        E='Rap1Active', S='BRafInactive', P='BRafActive',
                        k='kRap1ToBRaf', Km=1)

baseNetwork.addReaction(Reactions.MichaelisMentenReaction,
                        'BRafbyPPtaseDeactivationReaction',
                        E='Raf1PPtase', S='BRafActive', P='BRafInactive',
                        k='kdBRaf', Km=1)

baseNetwork.compile()


==> Dataset1/Brown_2004_Rescaled/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

# Note that the plots in the paper have been rescaled, and that they refer to
#  an ensemble of parameters, not just the best fit parameters shown here.
# Thus the agreement is not exact.

# Integrate each of our networks
egf_stim_traj = Dynamics.integrate(egf_stim, [0, 120])
ngf_stim_traj = Dynamics.integrate(ngf_stim, [0, 120])
egf_ly_traj = Dynamics.integrate(egf_ly, [0, 120])
ngf_ly_traj = Dynamics.integrate(ngf_ly, [0, 120])
ngf_DN_Rap1_traj = Dynamics.integrate(ngf_DN_Rap1, [0, 120])
ngf_DN_Ras_traj = Dynamics.integrate(ngf_DN_Ras, [0, 120])

Plotting.figure(1)
Plotting.plot(egf_stim_traj.get_times(), 
              egf_stim_traj.get_var_traj('ErkActive'), 'r')
Plotting.plot(ngf_stim_traj.get_times(), 
              ngf_stim_traj.get_var_traj('ErkActive'), 'b')

Plotting.figure(2)
Plotting.subplot(2,1,1)
Plotting.plot(egf_ly_traj.get_times(),
              egf_ly_traj.get_var_traj('ErkActive'), 'r')
Plotting.plot(ngf_ly_traj.get_times(),
              ngf_ly_traj.get_var_traj('ErkActive'), 'b')

Plotting.subplot(2,1,2)
Plotting.plot(ngf_DN_Rap1_traj.get_times(),
              ngf_DN_Rap1_traj.get_var_traj('ErkActive'), 'r')
Plotting.plot(ngf_DN_Ras_traj.get_times(),
              ngf_DN_Ras_traj.get_var_traj('ErkActive'), 'b')


==> Dataset1/Chassagnole_2002/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000051.xml', 'base')
# Remove this parameter that isn't used.
net.remove_component('time_t')
net.compile()

# We create two copies of the network, since we'll integrate it twice: once to
# focus on the long-time dynamics, and once to focus on the short time.
long = net.copy('long')
short = net.copy('short')

networks = [long, short]
int_times = [(0, 40), (0, 1)]


==> Dataset1/Chassagnole_2002/reproduction.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000051.xml', 'base')
net.compile()

traj = Dynamics.integrate(net, [0, 40])

Plotting.figure(1, figsize=(8,8))
Plotting.clf()
vars = ['cglcex','cfdp','cg1p','cg6p','cpep','cpyr','cf6p','cgap','cpg']
for ii, v in enumerate(vars):
    ax = Plotting.subplot(3,3, ii + 1)
    Plotting.plot_trajectory(traj, [v])
    if ax.is_last_row():
        Plotting.xticks([0, 10, 20, 30])
    else:
        Plotting.xticks([])
    if ii//3 == 0:
        Plotting.axis([0, 40, 0, 3.4])
    elif ii//3 == 1:
        Plotting.axis([0, 40, 0, 6.75])
    elif ii//3 == 2:
        Plotting.axis([0, 40, 0, 1.4])
    if not ax.is_first_col():
        Plotting.yticks([])
Plotting.subplots_adjust(wspace=0, hspace=0)

Plotting.figure(2, figsize=(6,10))
Plotting.clf()
vars = ['cg6p', 'cf6p', 'cpep', 'cpyr']
for ii, v in enumerate(vars):
    ax = Plotting.subplot(4,1, ii + 1)
    Plotting.plot_trajectory(traj, [v])
    if not ax.is_last_row():
        Plotting.xticks([])

    if ii == 0:
        Plotting.axis([0, 1, 3, 6])
    elif ii == 1:
        Plotting.axis([0, 1, 0.4, 0.9])
    elif ii == 2:
        Plotting.axis([0, 1, 1.5, 3.25])
    elif ii == 3:
        Plotting.axis([0, 1, 2.5, 4.25])
Plotting.subplots_adjust(wspace=0, hspace=0)

Plotting.figure(3, figsize=(6,10))
Plotting.clf()
vars = [('catp', 'cadp', 'camp'), ('cnad', 'cnadh'), ('cnadp', 'cnadph')]
for ii, v in enumerate(vars):
    ax = Plotting.subplot(3,1, ii + 1)
    Plotting.plot_trajectory(traj, v)
    if not ax.is_last_row():
        Plotting.xticks([])

    if ii == 0:
        Plotting.axis([0, 40, 0, 5])
    elif ii == 1:
        Plotting.axis([0, 40, 0, 2.0])
    elif ii == 2:
        Plotting.axis([0, 40, 0.04, 0.24])
Plotting.subplots_adjust(wspace=0, hspace=0)



==> Dataset1/Chen_2004/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000056.xml', 'Chen2004')
net.set_var_ic('PE_45', 0.698687)
net.set_var_ic('CDC15_10', 0.6565)
net.set_var_ic('CDC15i_11', 0.3435)
net.compile()

mutant_1 = net.copy('mutant_1')
mutant_1.set_initial_var_value('ksn_203', 0.0)
mutant_1.set_initial_var_value('ksn_204', 0.0)
mutant_1.set_initial_var_value('Dn3_80', 0.0)

mutant_2 = net.copy('mutant_2')
mutant_2.set_initial_var_value('ksn_203', 0.0)
mutant_2.set_initial_var_value('ksn_204', 0.0)
mutant_2.set_initial_var_value('Dn3_80', 0.0)
mutant_2.set_initial_var_value('ksc_197', 0.0)
mutant_2.set_initial_var_value('ksc_198', 0.0)

mutant_3 = net.copy('mutant_3')
mutant_3.set_initial_var_value('ksn_203', 0.0)
mutant_3.set_initial_var_value('ksn_204', 0.0)
mutant_3.set_initial_var_value('Dn3_80', 0.0)
mutant_3.set_initial_var_value('kscdh_199', 0.0)
mutant_3.set_initial_var_value('CDH1_17', 0.0)
mutant_3.set_initial_var_value('CDH1i_18', 0.0)

mutant_4 = net.copy('mutant_4')
mutant_4.set_initial_var_value('ks_189', 0.0)
mutant_4.set_initial_var_value('ks_190', 0.0)
mutant_4.set_initial_var_value('kspds_188', 0.0)
mutant_4.set_initial_var_value('kspds_191', 0.0)

mutant_5 = net.copy('mutant_5')
mutant_5.set_initial_var_value('ks_189', 0.0)
mutant_5.set_initial_var_value('ks_190', 0.0)
mutant_5.set_initial_var_value('ksb_194', 0.0)
mutant_5.set_initial_var_value('ksb_195', 0.0)

mutant_6 = net.copy('mutant_6')
mutant_6.set_initial_var_value('ks_189', 0.0)
mutant_6.set_initial_var_value('ks_190', 0.0)
mutant_6.set_initial_var_value('ksb_194', 0.0)
mutant_6.set_initial_var_value('ksb_195', 0.0)
mutant_6.set_initial_var_value('kspds_188', 0.0)
mutant_6.set_initial_var_value('kspds_191', 0.0)

mutant_7 = net.copy('mutant_7')
mutant_7.set_initial_var_value('ksc_197', 0.0)
mutant_7.set_initial_var_value('ksc_198', 0.0)
mutant_7.set_initial_var_value('ksf_200', 0.0)
mutant_7.set_initial_var_value('ksf_201', 0.0)
mutant_7.set_initial_var_value('ksf_202', 0.0)
mutant_7.set_initial_var_value('kscdh_199', 0.0)
mutant_7.set_initial_var_value('CDH1_17', 0.0)
mutant_7.set_initial_var_value('CDH1i_18', 0.0)

mutant_8 = net.copy('mutant_8')
mutant_8.set_initial_var_value('ksc_197', 0.0)
mutant_8.set_initial_var_value('ksc_198', 0.0)
mutant_8.set_initial_var_value('ksf_200', 0.0)
mutant_8.set_initial_var_value('ksf_201', 0.0)
mutant_8.set_initial_var_value('ksf_202', 0.0)
mutant_8.set_initial_var_value('kscdh_199', 0.0)
mutant_8.set_initial_var_value('ks_189', 4.0)
mutant_8.set_initial_var_value('mdt_216', 150)
mutant_8.set_initial_var_value('CDH1_17', 0.0)
mutant_8.set_initial_var_value('CDH1i_18', 0.0)

networks = (net, mutant_1, mutant_2, mutant_3, mutant_4, mutant_5, mutant_6, 
            mutant_7, mutant_8)
int_times = [(0,255)] * 8 + [(0, 350)]


==> Dataset1/Chen_2004/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

traj = Dynamics.integrate(net, [0, 225])
traj_1 = Dynamics.integrate(mutant_1, [0, 225])
traj_2 = Dynamics.integrate(mutant_2, [0, 225])
traj_3 = Dynamics.integrate(mutant_3, [0, 225])
traj_4 = Dynamics.integrate(mutant_4, [0, 225])
traj_5 = Dynamics.integrate(mutant_5, [0, 225])
traj_6 = Dynamics.integrate(mutant_6, [0, 225])
traj_7 = Dynamics.integrate(mutant_7, [0, 350])
traj_8 = Dynamics.integrate(mutant_8, [0, 350])

Plotting.figure(1, figsize=(8,10.5))
Plotting.subplot(5, 1, 1)
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('MASS_37'), 'k-')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('BUD_3'), 'k:')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('ORI_43'), 'k--')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('SPN_53'), 'k-.')
Plotting.axis([0, max(traj.timepoints), 0, 3.2])

Plotting.subplot(5, 1, 2)
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('CLB5T_23'), 'k:')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('PDS1_44'), 'k--')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('CLB2T_21'), 'k-')
Plotting.axis([0, max(traj.timepoints), 0, 1.7])

Plotting.subplot(5, 1, 3)
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('CDC6T_16'), 'k--')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('SIC1T_52'), 'k:')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('CDH1_17'), 'k-')
Plotting.axis([0, max(traj.timepoints), 0, 1.4])

Plotting.subplot(5, 1, 4)
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('CLN2_24'), 'k-')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('CDC20_12'), 'k--')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('CDC14_8'), 'k:')
Plotting.axis([0, max(traj.timepoints), 0, 3])

Plotting.subplot(5, 1, 5)
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('SBF_49'), 'k:')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('MCM1_38'), 'k-')
Plotting.plot(traj.timepoints, traj.getVariableTrajectory('SWI5_54'), 'k--')
Plotting.axis([0, max(traj.timepoints), 0, 1.5])

Plotting.figure(2, figsize=(8,10.5))
Plotting.subplot(4, 2, 1)
Plotting.plot(traj_1.timepoints, traj_1.getVariableTrajectory('MASS_37'), 'k-')
Plotting.plot(traj_1.timepoints, traj_1.getVariableTrajectory('ORI_43'), 'k-.')
Plotting.plot(traj_1.timepoints, traj_1.getVariableTrajectory('CLB2T_21'), 
              'k--')
Plotting.plot(traj_1.timepoints, traj_1.getVariableTrajectory('CDH1_17'), 'k:')
Plotting.plot(traj_1.timepoints, traj_1.getVariableTrajectory('CDC6_14'), 'k-.')
#Plotting.title('cln1Del cln2Del cln3Del')
Plotting.axis([0, max(traj_1.timepoints), 0, 6])

Plotting.subplot(4, 2, 2)
Plotting.plot(traj_2.timepoints, traj_2.getVariableTrajectory('MASS_37'), 'k-')
Plotting.plot(traj_2.timepoints, traj_2.getVariableTrajectory('ORI_43'), 'k-.')
Plotting.plot(traj_2.timepoints, traj_2.getVariableTrajectory('CLB2T_21'), 'k--')
Plotting.plot(traj_2.timepoints, traj_2.getVariableTrajectory('CDH1_17'), 'k:')
Plotting.plot(traj_2.timepoints, traj_2.getVariableTrajectory('CDC6_14'), 'k-.')
Plotting.plot(traj_2.timepoints, traj_2.getVariableTrajectory('CLB5T_23'), 'k-')
#Plotting.title('cln1Del cln2Del cln3Del sic1Del')
Plotting.axis([0, max(traj_2.timepoints), 0, 6])

Plotting.subplot(4, 2, 3)
Plotting.plot(traj_3.timepoints, traj_3.getVariableTrajectory('MASS_37'), 'k-')
Plotting.plot(traj_3.timepoints, traj_3.getVariableTrajectory('ORI_43'), 'k-.')
Plotting.plot(traj_3.timepoints, traj_3.getVariableTrajectory('CLB2T_21'), 'k--')
Plotting.plot(traj_3.timepoints, traj_3.getVariableTrajectory('CDC6_14'), 'k-.')
Plotting.plot(traj_3.timepoints, traj_3.getVariableTrajectory('SIC1T_52'), 'k--')
#Plotting.title('cln1Del cln2Del cln3Del cdh1Del')
Plotting.axis([0, max(traj_3.timepoints), 0, 6])

Plotting.subplot(4, 2, 4)
Plotting.plot(traj_4.timepoints, traj_4.getVariableTrajectory('MASS_37'), 'k-')
Plotting.plot(traj_4.timepoints, traj_4.getVariableTrajectory('CLB2T_21'), 
              'k--')
Plotting.plot(traj_4.timepoints, traj_4.getVariableTrajectory('CDH1_17'), 'k:')
Plotting.plot(traj_4.timepoints, traj_4.getVariableTrajectory('CLB5T_23'), 
              'k--')
Plotting.plot(traj_4.timepoints, traj_4.getVariableTrajectory('CDC14_8'), 'k-.')
#Plotting.title('cdc20Del pds1Del')
Plotting.axis([0, max(traj_4.timepoints), 0, 4])

Plotting.subplot(4, 2, 5)
Plotting.plot(traj_5.timepoints, traj_5.getVariableTrajectory('MASS_37'), 'k-')
Plotting.plot(traj_5.timepoints, traj_5.getVariableTrajectory('CLB2T_21'), 
              'k--')
Plotting.plot(traj_5.timepoints, traj_5.getVariableTrajectory('CDH1_17'), 'k:')
Plotting.plot(traj_5.timepoints, traj_5.getVariableTrajectory('PDS1_44'), 'k-.')
Plotting.plot(traj_5.timepoints, traj_5.getVariableTrajectory('CDC14_8'), 'k-.')
#Plotting.title('cdc20Del clb5Del')
Plotting.axis([0, max(traj_5.timepoints), 0, 4])

Plotting.subplot(4, 2, 6)
Plotting.plot(traj_6.timepoints, traj_6.getVariableTrajectory('MASS_37'), 'k-')
Plotting.plot(traj_6.timepoints, traj_6.getVariableTrajectory('CLB2T_21'), 
              'k--')
Plotting.plot(traj_6.timepoints, traj_6.getVariableTrajectory('CDH1_17'), 'k:')
Plotting.plot(traj_6.timepoints, traj_6.getVariableTrajectory('CDC14_8'), 'k-.')
#Plotting.title('cdc20Del pds1Del clb5Del')
Plotting.axis([0, max(traj_6.timepoints), 0, 4])

Plotting.subplot(4, 2, 7)
Plotting.plot(traj_7.timepoints, traj_7.getVariableTrajectory('MASS_37'), 'k-')
Plotting.plot(traj_7.timepoints, traj_7.getVariableTrajectory('CLB2T_21'), 
              'k--')
Plotting.plot(traj_7.timepoints, traj_7.getVariableTrajectory('CDC14_8'), 'k:')
Plotting.plot(traj_7.timepoints, traj_7.getVariableTrajectory('CDC20_12'), 
              'k-.')
Plotting.plot(traj_7.timepoints, traj_7.getVariableTrajectory('CDC14_8'), 'k-.')
Plotting.plot(traj_7.timepoints, traj_7.getVariableTrajectory('CLB5T_23'), 'k-')
#Plotting.title('sic1Del cdh1Del cdc6Del 2-49')
Plotting.axis([0, max(traj_8.timepoints), 0, 3])

Plotting.subplot(4, 2, 8)
Plotting.plot(traj_8.timepoints, traj_8.getVariableTrajectory('MASS_37'), 'k-')
Plotting.plot(traj_8.timepoints, traj_8.getVariableTrajectory('CLB2T_21'), 
              'k--')
Plotting.plot(traj_8.timepoints, traj_8.getVariableTrajectory('CDC14_8'), 'k:')
Plotting.plot(traj_8.timepoints, traj_8.getVariableTrajectory('CDC20_12'), 
              'k-.')
Plotting.plot(traj_8.timepoints, traj_8.getVariableTrajectory('CDC14_8'), 'k-.')
Plotting.plot(traj_8.timepoints, traj_8.getVariableTrajectory('CLB5T_23'), 'k-')
#Plotting.title('sic1Del cdh1Del cdc6Del 2-49 GALL-CDC20')
Plotting.axis([0, max(traj_8.timepoints), 0, 3])


==> Dataset1/Common.py <==
model_list = [
              ('Tyson_1991', 3, 7),
              ('Zwolak_2005', 8, 4),
              ('Goldbeter_1991', 1, 3),
              ('Vilar_2002', 2, 10),
              ('Edelstein_1996', 2, 12),
              ('Kholodenko_2000', 2, 8),
              ('Lee_2003', 8, 14),
              ('Leloup_1999', 1, 10),
              ('Brown_2004', 6, 28),
              ('von_Dassow_2000', 1, 132),
              ('Ueda_2001', 2, 10),
              ('Locke_2005', 3, 13),
              ('Zak_2003', 3, 56),
              ('Curto_1998', 1, 18),
              ('Chassagnole_2002', 2, 18),
              ('Chen_2004', 9, 54),
              ('Sasagawa_2005', 4, 99),
              ]


==> Dataset1/Curto_1998/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000015.xml')

prpp = net.copy('prpp')
prpp.set_var_ic('PRPP', net.get_var_ic('PRPP') * 10)

networks = [prpp]
int_times = [(0,70)]


==> Dataset1/Curto_1998/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

traj = Dynamics.integrate(prpp, [0, 70])
Plotting.subplot(2, 1, 1)
Plotting.plot_trajectory(traj, ['IMP'])
Plotting.axis([0, 70, 90, 120])
Plotting.subplot(2, 1, 2)
Plotting.plot_trajectory(traj, ['HX'])
Plotting.axis([0, 70, 5, 13])


==> Dataset1/Edelstein_1996/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000002.xml')
net.set_initial_var_value('B', 1)
net.set_var_constant('L', True)

# There are many fewer free parameters in the model than indicated in the
# SBML file. Here we add the rules required to translate between the parameters
# Edelstein actually consider and those used in the equations.
net.add_parameter('B_k_on', 1.5e8)
net.add_parameter('B_k_off', 8000)
net.add_parameter('BAp', 0.2)
net.add_parameter('BA_k_2', 3e4)
net.add_parameter('AB_k_2', 7e2)

net.add_parameter('A_k_on', 1.5e8)
net.add_parameter('A_k_off', 8.64)
net.add_parameter('AIp', 0.99)
net.add_parameter('AI_k_2', 20.0)
net.add_parameter('IA_k_2', 0.81)

net.add_parameter('I_k_on', 1.5e8)
net.add_parameter('I_k_off', 4.0)
net.add_parameter('IDp', 0.99)
net.add_parameter('ID_k_2', 5e-2)
net.add_parameter('DI_k_2', 1.2e-3)

net.add_parameter('D_k_on', 1.5e8)
net.add_parameter('D_k_off', 4.0)

net.add_parameter('B_K_d')
net.add_assignment_rule('B_K_d', 'B_k_off/B_k_on')
net.add_parameter('A_K_d')
net.add_assignment_rule('A_K_d', 'A_k_off/A_k_on')
net.add_parameter('I_K_d')
net.add_assignment_rule('I_K_d', 'I_k_off/I_k_on')
net.add_parameter('D_K_d')
net.add_assignment_rule('D_K_d', 'D_k_off/D_k_on')
net.add_parameter('BAc')
net.add_assignment_rule('BAc', 'A_K_d/B_K_d')
net.add_parameter('AIc')
net.add_assignment_rule('AIc', 'I_K_d/A_K_d')
net.add_parameter('IDc')
net.add_assignment_rule('IDc', 'D_K_d/I_K_d')

net.add_assignment_rule('kf_0', '2 * B_k_on')
net.add_assignment_rule('kr_0', 'B_k_off')
net.add_assignment_rule('kf_1', 'B_k_on')
net.add_assignment_rule('kr_1', '2 * B_k_off')
net.add_assignment_rule('kf_2', 'BA_k_2')
net.add_assignment_rule('kr_2', 'AB_k_2')
net.add_assignment_rule('kf_3', '2 * A_k_on')
net.add_assignment_rule('kr_3', 'A_k_off')
net.add_assignment_rule('kf_4', 'A_k_on')
net.add_assignment_rule('kr_4', '2 * A_k_off')
net.add_assignment_rule('kf_6', 'BA_k_2*BAc**(1 - BAp)')
net.add_assignment_rule('kr_6', 'AB_k_2/BAc**BAp')
net.add_assignment_rule('kf_5', 'kf_6*BAc**(1 - BAp)')
net.add_assignment_rule('kr_5', 'kr_6/BAc**BAp')
net.add_assignment_rule('kf_7', '2 * I_k_on')
net.add_assignment_rule('kr_7', 'I_k_off')
net.add_assignment_rule('kf_8', 'I_k_on')
net.add_assignment_rule('kr_8', '2 * I_k_off')
net.add_assignment_rule('kf_10', 'AI_k_2*AIc**(1 - AIp)')
net.add_assignment_rule('kr_10', 'IA_k_2/AIc**AIp')
net.add_assignment_rule('kf_9', 'kf_10*AIc**(1 - AIp)')
net.add_assignment_rule('kr_9', 'kr_10/AIc**AIp')
net.add_assignment_rule('kf_11', 'AI_k_2')
net.add_assignment_rule('kr_11', 'IA_k_2')
net.add_assignment_rule('kf_12', '2 * D_k_on')
net.add_assignment_rule('kr_12', 'D_k_off')
net.add_assignment_rule('kf_13', 'D_k_on')
net.add_assignment_rule('kr_13', '2 * D_k_off')
net.add_assignment_rule('kf_14', 'ID_k_2')
net.add_assignment_rule('kr_14', 'DI_k_2')
net.add_assignment_rule('kf_16', 'ID_k_2*IDc**(1 - IDp)')
net.add_assignment_rule('kr_16', 'DI_k_2/IDc**IDp')
net.add_assignment_rule('kf_15', 'kf_16*IDc**(1 - IDp)')
net.add_assignment_rule('kr_15', 'kr_16/IDc**IDp')

net1 = net.copy('progression')
net1.set_initial_var_value('L', 1e-5)

traj = Dynamics.integrate(net1, [0, 20])
vals = traj.last_dynamic_var_values()
net2 = net.copy('recovery')
net2.set_dyn_var_ics(vals)
net2.set_initial_var_value('L', 0)

networks = [net1, net2]
int_times = [(10**-5, 10**2), (10**-3, 10**4)]


==> Dataset1/Edelstein_1996/reproduction.py <==
import scipy

from SloppyCell.ReactionNetworks import *

from Nets import *

net1.resetDynamicVariables()
traj1 = Dynamics.integrate(net1, (10**-5, 10**2))

net2.resetDynamicVariables()
traj2 = Dynamics.integrate(net2, (10**-3, 10**4))

Plotting.figure(1, figsize=(8,10))
Plotting.subplot(3,1,1)
Plotting.semilogx(traj1.get_times(), 
              1 - (traj1.get_var_traj('A') + traj1.get_var_traj('AL')
                   + traj1.get_var_traj('ALL')))
Plotting.axis([10**-5, 10**2, 0, 1])
Plotting.subplot(3,1,2)
Plotting.plot_trajectory(traj1, ['B', 'BL', 'ALL', 'ILL', 'DLL'], logx=True)
Plotting.axis([10**-5, 10**2, 0, 1])

Plotting.subplot(3,1,3)
Plotting.plot_trajectory(traj2, ['B', 'IL', 'ALL', 'ILL', 'DLL', 'DL', 
                                 'I', 'D'], logx=True)
Plotting.axis([10**-3, 10**4, 0, 1])

#
# We don't use the conditions in the following figures for the hessian 
#  calculations, since they're very repetative, and don't add much more
#  information than the progression and recovery networks.
#

# Figure 8: a and b
Plotting.figure(4, figsize=(8,10))
Plotting.subplot(2,1,1)
for Lconc in scipy.logspace(-6, -3, 16):
    net1.set_var_ic('L', Lconc)
    net1.resetDynamicVariables()
    traj1 = Dynamics.integrate(net1, (10**-6, 10**1))
    Plotting.semilogx(traj1.get_times(), 1 - (traj1.get_var_traj('A') + traj1.get_var_traj('AL') + traj1.get_var_traj('ALL')))

Plotting.subplot(2,1,2)
net3 = net1.copy('lowerK2')
net3.set_var_ic('kf_11', 200)
for Lconc in scipy.logspace(-6, -3, 16):
    net3.set_var_ic('L', Lconc)
    net3.resetDynamicVariables()
    traj1 = Dynamics.integrate(net3, (10**-6, 10**1))
    Plotting.semilogx(traj1.get_times(), 1 - (traj1.get_var_traj('A') + traj1.get_var_traj('AL') + traj1.get_var_traj('ALL')))

# Figure 9: a and b
Plotting.figure(6, figsize=(8, 10))
dnet = net.copy('4em7')
dnet.set_var_ic('L', 4e-7)
dnet.resetDynamicVariables()
traj = Dynamics.integrate(dnet, [10**-6, 10**3])
Plotting.subplot(2,1,1)
Plotting.plot_trajectory(traj, logx=True)
Plotting.axis([10**-6, 10**3, 0, 1])
Plotting.subplot(2,1,2)
Plotting.plot_trajectory(traj)
Plotting.axis([-100, 1000, 0, 1])


==> Dataset1/Fig1B_spectra_plot.py <==
import os

import scipy
import scipy.io

from SloppyCell.ReactionNetworks import *

import Common

Plotting.figure(figsize=(3.1,4))

for model_ii, (model, temp, temp) in enumerate(Common.model_list):
    # Load the hessian
    h = scipy.io.read_array(os.path.join(model, 'hessian.dat'))

    e, v = Utility.eig(h)
    e = scipy.real(e)

    width = (234/len(e))**0.25 * 0.25
    l = Plotting.plot_eigval_spectrum(e/max(e), offset = 0.15+model_ii, 
                                      widths=0.7, lw=width)

# Now a lot of fiddling to make the plot prettier
ax = Plotting.gca()
for ii in range(1, model_ii+1):
    ax.plot([ii, ii], [0.5e-6, 2], '-', lw=0.5, color=(0.75,0.75,0.75))

# Add labels
ax.set_xticks(0.5 + scipy.arange(model_ii+1))
import string
xlabels = ['%s' % tup for tup in string.ascii_lowercase[:model_ii+1]]
                                             
ax.set_xticklabels(xlabels, fontsize=10, verticalalignment='bottom',
                   rotation=0, horizontalalignment='center')
for l in ax.get_xticklabels():
    l.set_y(l.get_position()[1] - 0.04)
for l in ax.get_xticklines():
    l.set_visible(False)
ax.set_xlim(0, model_ii+1)

ax.set_yscale('log',subsy=[])
ticks = range(-6, 1)
ax.set_yticks([10**ii for ii in ticks])
import matplotlib.lines
for l in ax.get_yticklines():
    if l.get_xdata() == (1,):
        l.set_visible(False)
    l.set_marker(matplotlib.lines.TICKLEFT)
ax.set_yticklabels([r'$10^{%s}$' % ii for ii in ticks], fontsize=10)
for l in ax.get_yticklabels():
    l.set_x(l.get_position()[0] - 0.04)
ax.set_ylim(0.5e-6, 2)
Plotting.subplots_adjust(bottom=0.08, right=0.97, top=0.97)

Plotting.savefig('Fig1B_spectra_plot.eps')


==> Dataset1/Fig1C_alignment_plot.py <==
import os

import scipy
import scipy.io

from SloppyCell.ReactionNetworks import *

import Common

Plotting.figure(figsize=(3.1,4))

for model_ii, (model, temp, temp) in enumerate(Common.model_list):
    print model
    # Load the hessian
    h = scipy.io.read_array(os.path.join(model, 'hessian.dat'))
    k = [item.strip() for item
         in file(os.path.join(model, 'hessian_keys.dat')).readlines()]

    e, v = Utility.eig(h)

    ii = -1
    while e[ii] == 0:
        non_zero_indices = scipy.compress(v[:,ii], range(len(v)))
        elems = [k[jj] for jj in non_zero_indices]
        print ('0 eigenvalue at index %i. '
               'Non-zero components of vector are %s' % (ii, str(elems)))
        ii -= 1

    # This takes care of any zero rows in h.  We count the corresponding 
    # parameter as P/I = 1.
    indices = []
    default_ones = 0
    for ii in range(h.shape[0]):
        if not scipy.all(h[ii] == 0):
            indices.append(ii)
        else:
            default_ones += 1

    pruned_h = h[indices,:]
    pruned_h = pruned_h[:,indices]
    P = scipy.diag(scipy.linalg.inv(pruned_h))
    I = 1/scipy.diag(pruned_h)
    yy = scipy.sort(scipy.sqrt(abs(I/P)))
    yy = scipy.concatenate((scipy.ones(default_ones), yy))
    # In once case, numerical noise gives us an apparent I/P > 1, which is
    # non-sensical. We manually make the fix here.
    yy = scipy.minimum(1, yy)

    width = (234/len(e))**0.25 * 0.25
    l = Plotting.plot_eigval_spectrum(yy, offset = 0.15+model_ii, 
                                      widths=0.7, lw=width)

ax = Plotting.gca()

ax.set_xticks(0.5 + scipy.arange(model_ii+1))
import string
xlabels = ['%s' % letter for letter in string.ascii_lowercase[:model_ii+1]]
ax.set_xticklabels(xlabels, fontsize=10, verticalalignment='bottom',
                   rotation=0, horizontalalignment='center')
for l in ax.get_xticklabels():
    l.set_y(l.get_position()[1] - 0.04)
for l in ax.get_xticklines():
    l.set_visible(False)
ax.set_xlim(0, model_ii+1)

ax.set_yscale('log',subsy=[])
ticks = range(-3, 1)
ax.set_yticks([10**ii for ii in ticks])
import matplotlib.lines
for l in ax.get_yticklines():
    if l.get_xdata() == (1,):
        l.set_visible(False)
    l.set_marker(matplotlib.lines.TICKLEFT)
ax.set_yticklabels([r'$10^{%s}$' % ii for ii in ticks], fontsize=10)
for l in ax.get_yticklabels():
    l.set_x(l.get_position()[0] - 0.04)
for ii in range(1, model_ii+1):
    ax.plot([ii, ii], [0.5e-3, 2e0], '-', lw=0.5, color=(0.75,0.75,0.75))
ax.set_xlim(0, model_ii+1)
ax.set_ylim(0.5e-3, 2e0)
Plotting.subplots_adjust(bottom=0.08, right=0.97, top=0.57)

Plotting.savefig('Fig1C_IoverP.eps')


==> Dataset1/Fig3_plot.py <==
import os

import scipy
import scipy.io

from SloppyCell.ReactionNetworks import *

import Common

pts_per_param = 100
# Fraction uncertainty assumed for data points
f = 0.1

Plotting.figure(figsize=(8/2.54, 13/2.54))
Plotting.gcf().set_facecolor('w')
Plotting.axes([0, 0, 1, 1])

for model_ii, (model, N_c, N_s) in enumerate(Common.model_list):
    print model
    h = scipy.io.read_array(os.path.join(model, 'hessian.dat'))

    e, v = Utility.eig(h)
    
    N_d = pts_per_param * h.shape[0]
    h *= N_d/(f**2 * N_c * N_s)

    # There is one case where a parameter has no effect in the quadratic
    #  approximation. To account for this, we count rows of the hessian that
    #  are all zeros, then filter them out.
    indices = []
    default_ones = 0
    for ii in range(h.shape[0]):
        if not scipy.all(h[ii] == 0):
            indices.append(ii)
        else:
            default_ones += 1

    pruned_h = h[indices,:]
    pruned_h = pruned_h[:,indices]
    h = pruned_h

    sigma_log = scipy.sqrt(abs(scipy.diag(scipy.linalg.pinv(h, 1e-19))))
    sigma_log = scipy.sort(sigma_log)
    interval_size = scipy.exp(4*sigma_log) - 1
    # We assign any parameter whose uncertainty we can't calculate an 
    #  uncertainty of zero.
    interval_size = scipy.concatenate((interval_size, 
                                       scipy.ones(default_ones) * scipy.inf))
    yy = scipy.where(interval_size > 1e5, 1e5, interval_size)

    bins = [0, .1, 1, 10, 100, scipy.inf]
    left_add = 0.1 + model_ii/9*(len(bins)+0.25)
    left = scipy.arange(len(bins) - 1) + left_add
    height = []
    for bottom, top in zip(bins[:-1], bins[1:]):
        height.append(scipy.sum((bottom < yy) & (yy < top))/(1.0*h.shape[0]))
    bottom = 10-(model_ii%9) * 1.4
    Plotting.bar(left, height, width=1.0, bottom = bottom)
    label = model + ' (%i)' % h.shape[0]
    Plotting.text(left_add + (len(bins)-1)*0.5, bottom-0.1, label, 
                  horizontalalignment='center',
                  verticalalignment='top', fontsize=10)

bottom = 10 - 7*1.4 - 0.5
labels = ('< 10%','10% - 1', '1 - 10', '10 - 100', '> 100')
for xx, label in zip(left, labels):
    Plotting.text(xx + 0.3, bottom - 0.05, label, verticalalignment='top', horizontalalignment='left', rotation=-30, fontsize=10)
Plotting.gca().get_frame().set_visible(False)
Plotting.gca().set_xticks([])
Plotting.gca().set_yticks([])

Plotting.savefig('Fig3.eps')


==> Dataset1/Goldbeter_1991/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000003.xml')
net.compile()

networks = [net]
int_times = [(0, 100)]


==> Dataset1/Goldbeter_1991/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

traj = Dynamics.integrate(net, [0, 100])
Plotting.figure(3)
Plotting.plot_trajectory(traj, ['C', 'M', 'X'])


==> Dataset1/Kholodenko_2000/Nets.py <==
from SloppyCell.ReactionNetworks import *

net1 = IO.from_SBML_file('BIOMD0000000010.xml')
net1.set_var_optimizable('n', False)

net2 = net1.copy('Cooperative')
p2 = KeyedList([('n', 2),
                ('Ki',  18),
                ('K1', 50),
                ('KK2', 40),
                ('KK3', 100),
                ('KK4', 100),
                ('KK5', 100),
                ('KK6', 100),
                ('KK7', 100),
                ('KK8', 100),
                ('KK9', 100),
                ('KK10', 100),
                ('V9', 1.25),
                ('V10', 1.25),
                ])
for id, value in p2.items():
    net2.set_var_ic(id, value)

networks = [net1, net2]
int_times = [(0, 150*60), (0, 205*60)]


==> Dataset1/Kholodenko_2000/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

traj1 = Dynamics.integrate(net1, [0, 150*60])
Plotting.figure(1)
Plotting.plot_trajectory(traj1, ['MAPK_PP', 'MAPK'])

traj2 = Dynamics.integrate(net2, [0, 205*60])
Plotting.figure(2)
Plotting.plot_trajectory(traj2, ['MAPK_PP', 'MAPK'])


==> Dataset1/Lee_2003/LeeNet.py <==
from SloppyCell.ReactionNetworks import *

net = Network('Lee2003')

net.add_compartment('extract')

net.add_parameter('Dsh0', 100, name = r'Dsh^0')
net.add_parameter('APC0', 100, name = r'APC^0')
net.add_parameter('TCF0', 15, name = r'TCF^0')
net.add_parameter('GSK0', 50, name = r'GSK^0')

net.add_species('X2', 'extract', 0)#, name=r'Dsh_a')
net.add_species('X3', 'extract', 0)#, name=r'APC^*/axin^*/GSK3')
net.add_species('X4', 'extract', 0)#, name=r'APC/axin/GSK3')
net.add_species('X9', 'extract', 0)#, name=r'\beta-catenin^*/APC^*/axin^*/GSK3')
net.add_species('X10', 'extract', 0)#, name=r'\beta-catenin^*')
net.add_species('X11', 'extract', 0)#, name=r'\beta-catenin')
net.add_species('X12', 'extract', 0)#, name=r'Axin')

#net.add_species('X5', 'extract', 'GSK0', is_constant=True)#, name=r'GSK3')
net.add_species('X5', 'extract', 'GSK0', is_constant=True)#, name=r'GSK3')

net.add_species('X1', 'extract')#, name=r'Dsh_i')
net.add_species('X6', 'extract')#, name=r'APC/axin')
net.add_species('X7', 'extract')#, name=r'APC')
net.add_species('X8', 'extract')#, name=r'\beta-catenin/APC^*/axin^*/GSK3')
net.add_species('X13', 'extract')#, name=r'TCF')
net.add_species('X14', 'extract')#, name=r'\beta-catenin/TCF')
net.add_species('X15', 'extract')#, name=r'\beta-catenin/APC')

net.add_parameter('K7', 50, name = r'K_7')
net.add_parameter('K8', 120, name = r'K_8')
net.add_parameter('K16', 30, name = r'K_16')
net.add_parameter('K17', 1200, name = r'K_17')

net.add_parameter('k1', 0.182, name = r'k_{1}')
net.add_parameter('k2', 1.82e-2, name = r'k_{2}')
net.add_parameter('k3', 5e-2, name = r'k_{3}')
net.add_parameter('k4', 0.267, name = r'k_{4}')
net.add_parameter('k5', 0.133, name = r'k_{5}')
net.add_parameter('k6', 9.09e-2, name = r'k_{6}')
net.add_parameter('km6', 0.909, name = 'k_{-6}')
net.add_parameter('k9', 206, name = r'k_{9}')
net.add_parameter('k10', 206, name = r'k_{10}')
net.add_parameter('k11', 0.417, name = r'k_{11}')
net.add_parameter('k13', 2.57e-4, name = r'k_{13}')
net.add_parameter('k15', 0.167, name = r'k_{15}')

net.add_parameter('v12', 0.423, name = r'v_{12}')
net.add_parameter('v14', 8.22e-5, name = r'v_{14}')

#net.add_parameter('k1', 0.18, name = r'k_{1}')
#net.add_parameter('k2', 1.8e-2, name = r'k_{2}')
#net.add_parameter('k3', 5e-2, name = r'k_{3}')
#net.add_parameter('k4', 0.27, name = r'k_{4}')
#net.add_parameter('k5', 0.13, name = r'k_{5}')
#net.add_parameter('k6', 9.1e-2, name = r'k_{6}')
#net.add_parameter('km6', 0.91, name = 'k_{-6}')
#net.add_parameter('k9', 210, name = r'k_{9}')
#net.add_parameter('k10', 210, name = r'k_{10}')
#net.add_parameter('k11', 0.42, name = r'k_{11}')
#net.add_parameter('k13', 2.6e-4, name = r'k_{13}')
#net.add_parameter('k15', 0.17, name = r'k_{15}')
#
#net.add_parameter('v12', 0.42, name = r'v_{12}')
#net.add_parameter('v14', 8.2e-5, name = r'v_{14}')

net.add_parameter('W', 0, is_optimizable=False)

net.add_rate_rule('X2', 'k1*W*(Dsh0-X2)-k2*X2')
net.add_rate_rule('X9', 'k9 * X8 - k10*X9')
net.add_rate_rule('X10', 'k10*X9-k11*X10')
net.add_rate_rule('X4', '-k3*X2*X4 - k4*X4 + k5*X3 + k6*X5*X6 - km6*X4')

net.add_parameter('a')
net.add_assignment_rule('a', '1+APC0*K17/(K7*(K17+X11))')
net.add_parameter('b')
net.add_assignment_rule('b', 'APC0*K17*X12/(K7*(K17+X11)**2)')
net.add_parameter('c')
net.add_assignment_rule('c', 'k3*X2*X4 - k6 * GSK0*APC0*K17*X12/(K7*(K17+X11)) + km6*X4 + v14 - k15*X12')
net.add_parameter('d')
net.add_assignment_rule('d', '1+X11/K8')
net.add_parameter('e')
net.add_assignment_rule('e', 'X3/K8')
net.add_parameter('f')
net.add_assignment_rule('f', 'k4*X4 - k5*X3 - k9*X3*X11/K8 + k10*X9')
net.add_parameter('g')
net.add_assignment_rule('g', '1+X3/K8+TCF0*K16/(K16+X11)**2 + APC0*K17/(K17+X11)**2')
net.add_parameter('h')
net.add_assignment_rule('h', 'X11/K8')
net.add_parameter('i')
net.add_assignment_rule('i', 'v12 - (k9*X3/K8 + k13)*X11')

net.add_parameter('rhsX11', name = 'rhs_{X11}')
net.add_assignment_rule('rhsX11', '(d*i - f*h)/(d*g - e*h)')

net.add_rate_rule('X11', 'rhsX11')
net.add_rate_rule('X12', '(c + rhsX11*b)/a')
net.add_rate_rule('X3', '(e*i - f*g)/(e*h - d*g)')

net.add_assignment_rule('X1', 'Dsh0 - X2')
net.add_assignment_rule('X7', 'K17*APC0/(K17+X11)')
net.add_assignment_rule('X15', 'X11*APC0/(K17+X11)')
net.add_assignment_rule('X13', 'K16*TCF0/(K16+X11)')
net.add_assignment_rule('X14', 'X11*TCF0/(K16+X11)')
net.add_assignment_rule('X8', 'X3*X11/K8')
net.add_assignment_rule('X6', 'K17*X12*APC0/(K7*(K17+X11))')

# These are just for my own monitoring purposes
net.add_parameter('BCatenin', name = r'\beta-catenin')
net.add_assignment_rule('BCatenin', 'X8+X9+X10+X11+X14+X15')
net.add_parameter('Axin', name = r'Axin')
net.add_assignment_rule('Axin', 'X3+X4+X6+X8+X9+X12')


==> Dataset1/Lee_2003/Nets.py <==
import scipy

from SloppyCell.ReactionNetworks import *

import LeeNet
reload(LeeNet)
from LeeNet import net

# Network that is at unstimulated fixed point
net.set_var_ic('W', 0)
traj1 = Dynamics.integrate(net, [0, 1e5], rtol=1e-12)
unstimulated = net.copy('unstimulated')
for var in unstimulated.dynamicVars.keys():
    if not isinstance(net.get_var_ic(var), str):
        unstimulated.set_var_ic(var, traj1.get_var_val_index(var, -1))

fig2a = unstimulated.copy('fig2a')
fig2a.set_var_ic('v12', 0)
fig2a.set_var_optimizable('v12', False)
fig2a.set_var_ic('v14', 0)
fig2a.set_var_optimizable('v14', False)

fig2b = unstimulated.copy('fig2b')
fig2b.set_var_ic('v12', 0)
fig2b.set_var_optimizable('v12', False)
fig2b.set_var_ic('v14', 0)
fig2b.set_var_optimizable('v14', False)
fig2b.set_var_ic('X12', 0.2)

fig2c = unstimulated.copy('fig2c')
fig2c.set_var_ic('v12', 0)
fig2c.set_var_optimizable('v12', False)
fig2c.set_var_ic('v14', 0)
fig2c.set_var_optimizable('v14', False)
fig2c.set_var_ic('k2', 0)
fig2c.set_var_optimizable('k2', False)
fig2c.set_var_ic('X2', 1000)
# We also need to make sure Dsh0 is updated.
fig2c.set_var_ic('Dsh0', 1100)

fig2d = unstimulated.copy('fig2d')
fig2d.set_var_ic('v12', 0)
fig2d.set_var_optimizable('v12', False)
fig2d.set_var_ic('v14', 0)
fig2d.set_var_optimizable('v14', False)
fig2d.set_var_ic('k4', 0)
fig2d.set_var_optimizable('k4', False)
fig2d.set_var_ic('k9', 0)
fig2d.set_var_optimizable('k9', False)

fig2e = unstimulated.copy('fig2e')
fig2e.set_var_ic('v12', 0)
fig2e.set_var_optimizable('v12', False)
fig2e.set_var_ic('v14', 0)
fig2e.set_var_optimizable('v14', False)
fig2e.set_var_ic('TCF0', 1000)
# X11, X13, and X14 are assumed to be in equilibrium. Adding TCF changes this
#  equilibrium and thus changes the initial concentration of X11 we need to
#  use for this integration.
# This number results from constraining the total amount of non-active BCatenin
#  to be equal to the steady state unstimulated value: (Denoted BcNA)
BcNA = unstimulated.get_var_ic('X11')
TCF0 = fig2e.get_var_ic('TCF0')
K16 = fig2e.get_var_ic('K16')
val = 0.5*(BcNA - K16 - TCF0 + scipy.sqrt(4*BcNA*K16 + (-BcNA+K16+TCF0)**2))
fig2e.set_var_ic('X11', val)

fig6a = unstimulated.copy('transient_a')
fig6a.add_parameter('lam', 1./20, is_optimizable=False)
fig6a.add_assignment_rule('W', 'exp(-lam*time)')

fig6b = fig6a.copy('transient_b')
fig6b.set_var_ic('v14', fig6a.get_var_ic('v14')*5)
fig6b.set_var_ic('k15', fig6a.get_var_ic('k15')*5)

fig6c = fig6a.copy('transient_c')
fig6c.set_var_ic('v14', fig6a.get_var_ic('v14')/5)
fig6c.set_var_ic('k15', fig6a.get_var_ic('k15')/5)


networks = [fig2a, fig2b, fig2c, fig2d, fig2e, fig6a, fig6b, fig6c]
int_times = [(0, 3*60), (0, 3*60), (0, 3*60), (0, 3*60), (0, 3*60), 
             (0, 16*60), (0, 16*60), (0, 16*60)]


==> Dataset1/Lee_2003/reproduction.py <==
from SloppyCell.ReactionNetworks import *

import Nets

traj2a = Dynamics.integrate(Nets.fig2a, [0, 3*60])
traj2b = Dynamics.integrate(Nets.fig2b, [0, 3*60])
traj2c = Dynamics.integrate(Nets.fig2c, [0, 3*60])
traj2d = Dynamics.integrate(Nets.fig2d, [0, 3*60])
traj2e = Dynamics.integrate(Nets.fig2e, [0, 3*60])

Plotting.figure(2)
for traj in [traj2a, traj2b, traj2c, traj2d, traj2e]:
    percent = 100*traj.get_var_traj('BCatenin')/traj.get_var_val('BCatenin', 0)
    Plotting.plot(traj.get_times()/60., percent, '-k')
    Plotting.axis([0, 3, 0, 105])

traj6a = Dynamics.integrate(Nets.fig6a, [0, 16*60])
traj6b = Dynamics.integrate(Nets.fig6b, [0, 16*60])
traj6c = Dynamics.integrate(Nets.fig6c, [0, 16*60])

Plotting.figure(6, (5, 10))
Plotting.subplot(2,1,1)
Plotting.plot(traj6a.get_times()/60., traj6a.get_var_traj('BCatenin'), '-k')
Plotting.plot(traj6b.get_times()/60., traj6b.get_var_traj('BCatenin'), '-r')
Plotting.plot(traj6c.get_times()/60., traj6c.get_var_traj('BCatenin'), '-g')
Plotting.axis([-1, 16, 34, 72])
Plotting.subplot(2,1,2)
Plotting.plot(traj6a.get_times()/60., 1000*traj6a.get_var_traj('Axin'), '-k')
Plotting.plot(traj6b.get_times()/60., 1000*traj6b.get_var_traj('Axin'), '-r')
Plotting.plot(traj6c.get_times()/60., 1000*traj6c.get_var_traj('Axin'), '-g')
Plotting.axis([-1, 16, 0, 22])


==> Dataset1/Lee_2003/runLee2003.py <==
#!/usr/bin/env python
#PBS -l nodes=1,pmem=2048mb,mem=4096mb,ncpus=1,cput=6:00:00
#PBS -m abe
#PBS -M rng7@cornell.edu

# For batch running
import os
if os.getenv('PBS_O_WORKDIR'):
    os.chdir(os.getenv('PBS_O_WORKDIR'))
    os.sys.path.append(os.getcwd())

from SloppyCell.ReactionNetworks import *

from LeeNet import net

net.set_var_ic('W', 0)
traj1 = Dynamics.integrate(net, [0, 1e5], rtol=1e-12)
net1 = net.copy('unstimulated')
net1.set_var_ics(traj1.get_var_vals_index(-1))

net.set_var_ic('W', 1)
traj2 = Dynamics.integrate(net, [0, 1e5], rtol=1e-12)
net2 = net.copy('stimulated')
net2.set_var_ics(traj2.get_var_vals_index(-1))

net3 = net1.copy('transient_a')
net3.add_parameter('lam', 1./20, is_optimizable=False)
net3.add_assignment_rule('W', 'exp(-lam*time)')
traj3 = Dynamics.integrate(net3, [0, 16*60])

net4 = net3.copy('transient_b')
net4.set_var_ic('v14', net3.get_var_ic('v14')*5)
net4.set_var_ic('k15', net3.get_var_ic('k15')*5)
traj4 = Dynamics.integrate(net4, [0, 16*60])

net5 = net3.copy('transient_c')
net5.set_var_ic('v14', net3.get_var_ic('v14')/5)
net5.set_var_ic('k15', net3.get_var_ic('k15')/5)
traj5 = Dynamics.integrate(net5, [0, 16*60])

fig2a = net1.copy('fig2a')
fig2a.set_var_ic('v12', 0)
fig2a.set_var_optimizable('v12', False)
fig2a.set_var_ic('v14', 0)
fig2a.set_var_optimizable('v14', False)
traj2a = Dynamics.integrate(fig2a, [0, 3*60], rtol=1e-12)

fig2b = net1.copy('fig2b')
fig2b.set_var_ic('v12', 0)
fig2b.set_var_optimizable('v12', False)
fig2b.set_var_ic('v14', 0)
fig2b.set_var_optimizable('v14', False)
fig2b.set_var_ic('X12', 0.2)
traj2b = Dynamics.integrate(fig2b, [0, 3*60], rtol=1e-12)

fig2c = net1.copy('fig2c')
fig2c.set_var_ic('v12', 0)
fig2c.set_var_optimizable('v12', False)
fig2c.set_var_ic('v14', 0)
fig2c.set_var_optimizable('v14', False)
fig2c.set_var_ic('k2', 0)
fig2c.set_var_optimizable('k2', False)
fig2c.set_var_ic('X2', 1000)
fig2c.set_var_ic('Dsh0', 1100)
traj2c = Dynamics.integrate(fig2c, [0, 3*60], rtol=1e-12)

fig2d = net1.copy('fig2d')
fig2d.set_var_ic('v12', 0)
fig2d.set_var_optimizable('v12', False)
fig2d.set_var_ic('v14', 0)
fig2d.set_var_optimizable('v14', False)
fig2d.set_var_ic('k4', 0)
fig2d.set_var_optimizable('k4', False)
fig2d.set_var_ic('k9', 0)
fig2d.set_var_optimizable('k9', False)
traj2d = Dynamics.integrate(fig2d, [0, 3*60], rtol=1e-12)

###
### This doesn't appear to be correct...
###
fig2e = net1.copy('fig2e')
fig2e.set_var_ic('v12', 0)
fig2e.set_var_optimizable('v12', False)
fig2e.set_var_ic('v14', 0)
fig2e.set_var_optimizable('v14', False)
fig2e.set_var_ic('TCF0', 2015)
traj2e = Dynamics.integrate(fig2e, [0, 3*60], rtol=1e-12)

for traj in [traj2a, traj2b, traj2c, traj2d, traj2e]:
    Plotting.plot(traj.get_times(), traj.get_var_traj('BCatenin'))


import pd
networks = [net3, net4, net5]
int_times = [[0, 16*60]] * 3
#pd.update_typical_vals(networks, int_times)
#pd.run_for_nets2(networks, int_times, send_email=True, rtol=1e-9)

#Plotting.figure(1, (5, 10))
#Plotting.subplot(2,1,1)
#Plotting.plot(traj3.get_times()/60., traj3.get_var_traj('BCatenin'))
#Plotting.plot(traj4.get_times()/60., traj4.get_var_traj('BCatenin'))
#Plotting.plot(traj5.get_times()/60., traj5.get_var_traj('BCatenin'))
#Plotting.axis([0, 16, 34, 72])
#Plotting.subplot(2,1,2)
#Plotting.plot(traj3.get_times()/60., 1000*traj3.get_var_traj('Axin'))
#Plotting.plot(traj4.get_times()/60., 1000*traj4.get_var_traj('Axin'))
#Plotting.plot(traj5.get_times()/60., 1000*traj5.get_var_traj('Axin'))
#Plotting.axis([0, 16, 0, 22])

#import compare_sens_mod as cm
##sens_traj = Utility.load('sens.transient_a.bp')
#for id in net.optimizableVars.keys():
#    if id != 'GSK0':
#        net3.set_var_optimizable(id, False)
#
#sens_traj = Dynamics.integrate_sensitivity_2(net3, [0, 1000])
#cm.compare_sens(5, 0, net3, sens_traj)


==> Dataset1/Leloup_1999/Nets.py <==
from SloppyCell.ReactionNetworks import *

net1 = IO.from_SBML_file('BIOMD0000000021.xml')
net1.add_assignment_rule('Pt', 'P0 + P1 + P2 + CC + Cn')
net1.add_assignment_rule('Tt', 'T0 + T1 + T2 + CC + Cn')

traj1 = Dynamics.integrate(net1, [0, 72, 84])
vals1 = traj1.get_var_vals(72)
net1.set_var_ics(vals1)

vals2 = traj1.get_var_vals(84)
net2 = net1.copy('net2')
net2.set_var_ics(vals2)

net3 = net1.copy('net3')
net3.set_var_ics(vals1)
net3.set_var_ic('V_mT', 0.28)
net3.set_var_ic('V_dT', 4.8)
traj3 = Dynamics.integrate(net3, [0, 200])
net3.set_var_ics(traj3.get_var_vals(200))

net4 = net1.copy('net4')
net4.set_var_ic('V_dT', 2.0)
net4.set_var_ic('V_mT', 0.99)
traj4 = Dynamics.integrate(net4, [0, 24*20 - 2])
net4.set_var_ics(traj4.get_var_vals_index(-1))

net5 = net4.copy('net5')
net4.set_var_ic('V_dT', 2.0)
net4.set_var_ic('V_mT', 0.99)
net5.set_var_ic('Mp', 1.8)
net5.set_var_ic('Mt', 0.5)
traj5 = Dynamics.integrate(net5, [0, 24*20 + 12])
net5.set_var_ics(traj5.get_var_vals_index(-1))

net6 = net1.copy('net6')
net6.set_var_ic('V_dT', 3.8)
net6.set_var_ic('V_mT', 0.4)
traj6 = Dynamics.integrate(net6, [0, 24*20 - 9])
net6.set_var_ics(traj6.get_var_vals_index(-1))

net7 = net6.copy('net7')
net7.set_var_ic('V_dT', 3.8)
net7.set_var_ic('V_mT', 0.4)
net7.set_var_ic('Mp', 0.2)
net7.set_var_ic('Mt', 4.0)
net7.set_var_ic('Cn', 1.0)
net7.set_var_ic('T2', 8)
traj7 = Dynamics.integrate(net7, [0, 24*20+24+6])
net7.set_var_ics(traj7.get_var_vals_index(-1))

networks = [net1, net2, net3, net4, net5, net6, net7]
int_times = [(0, 72), (0, 48), (0, 1000), (0, 96), (0, 96), (0, 96), (0, 96)]


==> Dataset1/Leloup_1999/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

traj1 = Dynamics.integrate(net1, [0, 72])
traj2 = Dynamics.integrate(net2, [0, 48])
traj3 = Dynamics.integrate(net3, [0, 1000])
traj4 = Dynamics.integrate(net4, [0, 96])
traj5 = Dynamics.integrate(net5, [0, 96])
traj6 = Dynamics.integrate(net6, [0, 96])
traj7 = Dynamics.integrate(net7, [0, 96])

Plotting.figure(1)
Plotting.plot_trajectory(traj1, ['Pt', 'Mp', 'Cn'])
Plotting.axis([0, 72, 0, 6])

Plotting.figure(2)
Plotting.plot_trajectory(traj2, ['Cn', 'CC', 'P0', 'P1', 'P2'])
Plotting.axis([0, 48, 0, 2.5])

Plotting.figure(3, (10, 8.5))
Plotting.subplot(3, 1, 1)
Plotting.plot_trajectory(traj3, ['Mp'])
Plotting.axis([0, 1000, 0, 2.0])
Plotting.subplot(3, 1, 2)
Plotting.plot_trajectory(traj3, ['Mt'])
Plotting.axis([0, 1000, 3, 8.0])
Plotting.subplot(3, 1, 3)
Plotting.plot_trajectory(traj3, ['Cn'])
Plotting.axis([0, 1000, .6, 1.8])

Plotting.figure(4, (10, 8.5))
Plotting.subplot(3, 2, 1)
Plotting.plot(traj4.get_times(), traj4.get_var_traj('Mp'), 'k-')
Plotting.plot(traj5.get_times(), traj5.get_var_traj('Mp'), 'k--')
Plotting.plot(traj4.get_times(), traj4.get_var_traj('Mt'), 'k-')
Plotting.plot(traj5.get_times(), traj5.get_var_traj('Mt'), 'k--')
Plotting.axis([0, 96, 0, 3.5])
Plotting.subplot(3, 2, 2)
Plotting.plot(traj6.get_times(), traj6.get_var_traj('Mp'), 'k-')
Plotting.plot(traj7.get_times(), traj7.get_var_traj('Mp'), 'k--')
Plotting.plot(traj6.get_times(), traj6.get_var_traj('Mt'), 'k-')
Plotting.plot(traj7.get_times(), traj7.get_var_traj('Mt'), 'k--')
Plotting.axis([0, 96, 0, 6.0])
Plotting.subplot(3, 2, 3)
Plotting.plot(traj4.get_times(), traj4.get_var_traj('Pt'), 'k-')
Plotting.plot(traj5.get_times(), traj5.get_var_traj('Pt'), 'k--')
Plotting.axis([0, 96, 0, 12.0])
Plotting.subplot(3, 2, 4)
Plotting.plot(traj6.get_times(), traj6.get_var_traj('Pt'), 'k-')
Plotting.plot(traj7.get_times(), traj7.get_var_traj('Pt'), 'k--')
Plotting.axis([0, 96, 1.0, 4.0])
Plotting.subplot(3, 2, 5)
Plotting.plot(traj4.get_times(), traj4.get_var_traj('Tt'), 'k-')
Plotting.plot(traj5.get_times(), traj5.get_var_traj('Tt'), 'k--')
Plotting.axis([0, 96, 1.0, 2.4])
Plotting.subplot(3, 2, 6)
Plotting.plot(traj6.get_times(), traj6.get_var_traj('Tt'), 'k-')
Plotting.plot(traj7.get_times(), traj7.get_var_traj('Tt'), 'k--')
Plotting.axis([0, 96, 2, 18])


==> Dataset1/Locke_2005/Nets.py <==
from SloppyCell.ReactionNetworks import *

# Modifications to SBML...
# Removed function LD, because it used 'ceil' which is not something we can deal
#  with
# Replaced variable value_of_LD with light (more descriptive name)
# Replaced calls to LD with light
# Removed timeOfDay and dayLength variables
net = IO.from_SBML_file('BIOMD055-noceil.xml', 'base')
net.compile()

# Set up a network that will switch light on/off at 12 hour intervals.
net1212 = net.copy('net_1212')
net1212.set_var_ic('light', 1)
net1212.add_parameter('turntime', 12, is_constant=False)
net1212.add_event('light_switch', 'gt(time, turntime)', {'light': '1-light',
                                                         'turntime': '12+time'})
mutant_net = net1212.copy('cca1lhy')
mutant_net.set_var_ic('p1', net.get_var_ic('p1')/1000)

# Run to the limit cycle 
traj = Dynamics.integrate(net1212, [0, 24*10])
net1212.set_var_ics(traj.get_var_vals_index(-1))
# Go to limit cycle
traj = Dynamics.integrate(mutant_net, [0, 24*10])
mutant_net.set_var_ics(traj.get_var_vals_index(-1))

net_12L_12D_12L_D = net1212.copy('net_12L_12D_12L_D')
net_12L_12D_12L_D.remove_component('light_switch')
net_12L_12D_12L_D.remove_component('turntime')
net_12L_12D_12L_D.set_var_ic('light', 1)
net_12L_12D_12L_D.add_event('off_12', 'gt(time, 12)', {'light': 0})
net_12L_12D_12L_D.add_event('on_24', 'gt(time, 24)', {'light': 1})
net_12L_12D_12L_D.add_event('off_36', 'gt(time, 36)', {'light': 0})

# Run for twelve more hours to get to the dark part of the cycle
traj = Dynamics.integrate(net1212, [0, 12])
net1212.set_var_ics(traj.get_var_vals_index(-1))

net_12D_L = net1212.copy('net_12D_L')
net_12D_L.remove_component('light_switch')
net_12D_L.remove_component('turntime')
net_12D_L.set_var_ic('light', 0)
net_12D_L.add_event('on_12', 'gt(time, 12)', {'light': 1})

mutant_12L_12D_12L_D = mutant_net.copy('mutant_12L_12D_12L_D')
mutant_12L_12D_12L_D.remove_component('light_switch')
mutant_12L_12D_12L_D.remove_component('turntime')
mutant_12L_12D_12L_D.set_var_ic('light', 1)
mutant_12L_12D_12L_D.add_event('off_12', 'gt(time, 12)', {'light': 0})
mutant_12L_12D_12L_D.add_event('on_24', 'gt(time, 24)', {'light': 1})
mutant_12L_12D_12L_D.add_event('off_36', 'gt(time, 36)', {'light': 0})
trajm = Dynamics.integrate(mutant_12L_12D_12L_D, [0, 96])

# Run for twelve more hours to get to the dark part of the cycle
traj = Dynamics.integrate(mutant_net, [0, 12])
mutant_net.set_var_ics(traj.get_var_vals_index(-1))

mutant_12D_L = mutant_net.copy('mutant_12D_L')
mutant_12D_L.remove_component('light_switch')
mutant_12D_L.remove_component('turntime')
mutant_12D_L.set_var_ic('light', 0)
mutant_12D_L.add_event('on_12', 'gt(time, 12)', {'light': 1})

networks = [net_12L_12D_12L_D, net_12D_L, mutant_12L_12D_12L_D, mutant_12D_L]
int_times = [(0, 96), (0, 96), (0, 48), (0,48)]


==> Dataset1/Locke_2005/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

traj4a = Dynamics.integrate(net_12L_12D_12L_D, [0, 96])
traj6a = Dynamics.integrate(net_12D_L, [0, 60])

traj4b = Dynamics.integrate(mutant_12L_12D_12L_D, [0, 96])
traj6b = Dynamics.integrate(mutant_12D_L, [0, 60])

# Figure 4a
Plotting.figure(figsize=(8,10))
Plotting.subplot(2,1,1)
Plotting.plot_trajectory(traj4a, ['cTm', 'cLm', 'light'])
Plotting.axis([0, 96, 0, 2.4])
Plotting.title('Figure 4, warning: scales in paper odd')
Plotting.subplot(2,1,2)
Plotting.plot_trajectory(traj4b, ['cTm', 'cLm', 'light'])
Plotting.axis([0, 96, 0, 7])

# Figure 6a
Plotting.figure(figsize=(8,10))
Plotting.subplot(2,1,1)
Plotting.plot_trajectory(traj6a, ['cYm', 'light'])
Plotting.axis([0, 60, 0, 0.2])
Plotting.title('Figure 6, warning: scales in paper odd')
Plotting.subplot(2,1,2)
Plotting.plot_trajectory(traj6b, ['cYm', 'light'])
Plotting.axis([0, 60, 0, 0.6])


==> Dataset1/S1_eigenvector_plots.py <==
import os
import string

import scipy
import scipy.io

from SloppyCell.ReactionNetworks import *

import Common

for model_ii, (model, temp, temp) in enumerate(Common.model_list):
    # Load the hessian
    h = scipy.io.read_array(os.path.join(model, 'hessian.dat'))

    # Load the list of keys
    f = file(os.path.join(model, 'hessian_keys.dat'), 'r')
    keys = f.readlines()
    f.close()
    # Strip off extraneous characters
    keys = [k.strip() for k in keys]

    e, v = Utility.eig(h)
    v = scipy.real_if_close(v)

    Plotting.figure(figsize=(6, 4.5))
    N = 4
    # Plot the eigenvectors
    for ii in range(N):
        Plotting.subplot(N,1,ii+1)
        Plotting.plot_eigvect(v[:,ii], labels=keys)
        Plotting.gca().set_ylim(-1,1)
        Plotting.gca().set_yticks([-1,0,1])
        if ii == 0:
            Plotting.title('(%s) %s' % (string.ascii_lowercase[model_ii],model),
                           fontsize='x-large')

    # Strip the space out of the model name
    model_name = model.replace(' ', '')
    Plotting.savefig(os.path.join('eig_plots', '%s_eig.eps' % model_name))
    Plotting.close()


==> Dataset1/S4_rescaled_Brown_plot.py <==
import scipy
import scipy.io

from SloppyCell.ReactionNetworks import *

h = scipy.io.read_array('Brown_2004/hessian.dat')
h_rs = scipy.io.read_array('Brown_2004_Rescaled/hessian.dat')
h_a1 = scipy.io.read_array('Brown_2004_All_One/hessian.dat')

Plotting.figure(figsize=(4,3))
u, v = Utility.eig(h)
#l = Plotting.plot_eigvals(u/max(u), join=True)
Plotting.plot_eigval_spectrum(u/max(u), lw=1)
u, v = Utility.eig(h_rs)
#l_rs = Plotting.plot_eigvals(u/max(u), join=True)
Plotting.plot_eigval_spectrum(u/max(u), offset=1.2, lw=1)
u, v = Utility.eig(h_a1)
Plotting.plot_eigval_spectrum(u/max(u), offset=2.4, lw=1)
#l_a1 = Plotting.plot_eigvals(u/max(u), join=True)

Plotting.gca().set_xlim(-.2, 3.6)
Plotting.gca().set_ylim(0.5e-6, 2)
#Plotting.legend((l, l_rs, l_a1), ('Original model', 'Rescaled', 'All One'))
Plotting.subplots_adjust(left=0.16, bottom=0.16)
Plotting.xticks([0.5, 1.7, 2.9], ['Original', 'Rescaled', 'All One'], fontsize='medium')
Plotting.ylabel(r'$\lambda/\lambda_0$', fontsize='large')
Plotting.savefig('S4_rescaled_Brown_plot.eps')


==> Dataset1/S5_plot.py <==
from scipy import *
import scipy.io as io

from SloppyCell.ReactionNetworks import *

alb_dat = io.read_array('Brodersen_1987/Albumin.ens.dat')
alb_dat = transpose(reshape(alb_dat, (6, 30)))
ua,va = Ensembles.PCA_eig_log_params(alb_dat)

alb_chi2_hess, temp, temp = Utility.load('Brodersen_1987/hess_dict.albumin.bp')
ua2, va2 = Utility.eig(alb_chi2_hess)

heme_dat = io.read_array('Brodersen_1987/Hemoglobin.ens.dat')
heme_dat = transpose(reshape(heme_dat, (4, 30)))
uh,vh = Ensembles.PCA_eig_log_params(heme_dat)

heme_chi2_hess, temp, temp = Utility.load('Brodersen_1987/hess_dict.hemeglobin.bp')
uh2, vh2 = Utility.eig(heme_chi2_hess)

Plotting.figure(figsize=(6,3))
Plotting.plot_eigval_spectrum(ua/ua[0], widths=0.8)
Plotting.plot_eigval_spectrum(ua2/ua2[0], widths=0.8, offset=1.0)
Plotting.plot_eigval_spectrum(uh/uh[0], widths=0.8, offset=2.0)
Plotting.plot_eigval_spectrum(uh2/uh2[0], widths=0.8, offset=3.0)
Plotting.gca().set_xlim(-0.1, 3.9)
Plotting.gca().set_ylim(0.5e-6, 2)
Plotting.ylabel(r'$\lambda/\lambda_0$', fontsize='large')
Plotting.xticks([0.4, 1.4, 2.4, 3.4],
                ('Alb ens', 'Alb chi^2', 'Heme ens', 'Heme chi^2'))

Plotting.savefig('S5_Brodersen.eps')


==> Dataset1/Sasagawa_2005/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000049.xml', 'base')
net.compile()

# Add some useful things for plotting
net.add_parameter('total_active_Rap1')
to_sum = [k for k in net.species.keys() if k.count('Rap1_GTP')]
net.add_assignment_rule('total_active_Rap1', ' + '.join(to_sum))

net.add_parameter('total_active_Ras')
to_sum = [k for k in net.species.keys() if k.count('Ras_GTP')]
net.add_assignment_rule('total_active_Ras', ' + '.join(to_sum))

net.add_parameter('total_active_ERK')
to_sum = [k for k in net.species.keys() if k.count('ppERK')]
net.add_assignment_rule('total_active_ERK', ' + '.join(to_sum))

# SBML file is for 10 ng/ml EGF
EGF_ng_ml = net.get_var_ic('EGF')/10.
net.add_parameter('EGF_ng_ml', EGF_ng_ml, is_optimizable=False)
# Convert using molecular weights
NGF_ng_ml = EGF_ng_ml * 6.1/26.
net.add_parameter('NGF_ng_ml', NGF_ng_ml, is_optimizable=False)

# Fixed 10 ng/ml EGF stimulation
EGF10_net = net.copy('EGF10')

# Ramp from 0 to 1.5 ng/ml EGF over 60 min
EGF1pt5_60_ramp = EGF10_net.copy('EGF1pt5_60_ramp')
EGF1pt5_60_ramp.add_assignment_rule('EGF', '1.5 * EGF_ng_ml * time/3600.')

# Fixed 10 ng/ml NGF stimulation
NGF10_net = net.copy('NGF10')
NGF10_net.set_var_ic('EGF', 0)
NGF10_net.set_var_ic('NGF', 10. * NGF_ng_ml)

# Ramp from 0 to 1.5 ng/ml NGF over 60 min
NGF1pt5_60_ramp = NGF10_net.copy('NGF1pt5_60_ramp')
NGF1pt5_60_ramp.add_assignment_rule('NGF', '1.5 * NGF_ng_ml * time/3600.')

networks = [EGF10_net, EGF1pt5_60_ramp, NGF10_net, NGF1pt5_60_ramp]
int_times = [(0, 60)] * 4


==> Dataset1/Sasagawa_2005/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

traj_EGF10 = Dynamics.integrate(EGF10_net, [0, 60*60])
traj_EGF1pt5_60_ramp = Dynamics.integrate(EGF1pt5_60_ramp, [0, 60*60])
traj_NGF10 = Dynamics.integrate(NGF10_net, [0, 60*60])
traj_NGF1pt5_60_ramp = Dynamics.integrate(NGF1pt5_60_ramp, [0, 60*60])

Plotting.figure(3)
Plotting.clf()
Plotting.plot(traj_EGF10.get_times()/60., 
              traj_EGF10.get_var_traj('total_active_Ras'))
Plotting.plot(traj_NGF10.get_times()/60., 
              traj_NGF10.get_var_traj('total_active_Ras'))
Plotting.axis([0, 60, 0, 0.1])

Plotting.figure(4)
Plotting.clf()
Plotting.plot(traj_EGF10.get_times()/60., 
              traj_EGF10.get_var_traj('total_active_Rap1'))
Plotting.plot(traj_NGF10.get_times()/60., 
              traj_NGF10.get_var_traj('total_active_Rap1'))
Plotting.axis([0, 60, 0, 0.042])

Plotting.figure(8)
Plotting.clf()
traj_EGF1pt5_60_ramp
Plotting.plot(traj_EGF1pt5_60_ramp.get_times()/60., 
              100*traj_EGF1pt5_60_ramp.get_var_traj('total_active_ERK')/net.get_var_ic('ERK'))
Plotting.axis([0, 60, 0, 100])

Plotting.figure(9)
Plotting.clf()
Plotting.plot(traj_NGF1pt5_60_ramp.get_times()/60., 
              100*traj_NGF1pt5_60_ramp.get_var_traj('total_active_ERK')/net.get_var_ic('ERK'))
Plotting.axis([0, 60, 0, 100])


==> Dataset1/Tyson_1991/Nets.py <==
from SloppyCell.ReactionNetworks import *

# Load our network from an SBML file
base_net = IO.from_SBML_file('BIOMD0000000005.xml')

###############################################################################

# That SBML file is a little sloppy. Let's clean up a couple things.

# First, we force the 'cell', and 'EmptySet' variables to have constant values.
# This doesn't change the dynamics at all, but does speed up the integration
#  a little bit.
base_net.set_var_constant('cell', True)
base_net.set_var_constant('EmptySet', True)

# We'll define the 'total cyclin' species that is used in plots.
base_net.add_species('YT', 'cell', name = 'total cyclin')
base_net.addAssignmentRule('YT', 'Y+YP+pM+M')

# These two variables are set to 0 in the original model. Let's make sure they
#  stay that way when we optimize.
base_net.set_var_optimizable('k5notP', False)
base_net.set_var_optimizable('k2', False)

###############################################################################

# Now we'll copy our network so we can mess with it and not affect the original.
# The 'perturbed' argument gives this network a new id, so it can be used in
#  a Model without running over the base_network.
perturbed_net = base_net.copy('perturbed')

# We'll change one of our parameters.
perturbed_net.set_initial_var_value('k6', 2.0)
# Let's make sure k6 can't be optimized in this network.
perturbed_net.set_var_optimizable('k6', False)

# We want to start from a fixed point. 
#
# First we integrate for a while.
times = [0, 100]
traj = perturbed_net.integrate(times)
# Then we find the nearest fixed point
fp = perturbed_net.dyn_var_fixed_point()
# Finally, we set our dynamic variables initial conditions to that fixed point.
perturbed_net.set_dyn_var_ics(fp)

# We add a few perturbations to our network
perturbed_net.addEvent('perturb1', 'gt(time, 10)', {'M': '1.2*M'})
perturbed_net.addEvent('perturb2', 'gt(time, 30)', {'M': '2*M'})
perturbed_net.addEvent('perturb3', 'gt(time, 60)', {'M': '2.4*M'})

###############################################################################

# This network will simulate cell growth as done in the paper, by allowing k6
#  to decline exponentially, then double upon division.
growth_net = base_net.copy('growth')

# Add a division time parameter
growth_net.add_parameter('Td', 116)

# We'll make k6 decay exponentially
growth_net.add_rate_rule('k6', '-0.693 * k6/Td')
growth_net.set_initial_var_value('k6', 2.5)

# But if k6 gets less than 1.3, the cell divides and k6 doubles
growth_net.addEvent('gene_replication', 'lt(k6, 1.3)', {'k6': '2 * k6'})

networks = [base_net, perturbed_net, growth_net]
int_times = [(0,100), (0,100), (0, 500)]


==> Dataset1/Tyson_1991/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

#####
## Figure 3a from the paper:
#####

# Make sure our networks look correct
traj1 = Dynamics.integrate(base_net, [0, 100])
Plotting.figure(1)
Plotting.plot_trajectory(traj1, ['M', 'YT'])
Plotting.axis([0, 100, 0, .4])

#####
## Figure 3b from the paper:
#####

traj2 = Dynamics.integrate(perturbed_net, [0, 100])
Plotting.figure(2)
Plotting.plot_trajectory(traj2, ['M', 'YT'], logy=True)
Plotting.axis([0, 100, 1e-4, 1e0])

#####
## Figure 3c from paper
#####

traj3 = Dynamics.integrate(growth_net, [0, 500])
Plotting.figure(4)
Plotting.plot_trajectory(traj3, ['M', 'YT'])
Plotting.axis([0, 500, 0, 0.6])

Plotting.figure(5)
Plotting.plot_trajectory(traj3, ['k6'])
Plotting.axis([0, 500, 1, 3])


==> Dataset1/Ueda_2001/Nets.py <==
from SloppyCell.ReactionNetworks import *

net1 = IO.from_SBML_file('BIOMD0000000022.xml')
net1.set_var_constant('EmptySet', True)
traj = Dynamics.integrate(net1, [0, 20*24])
vals = traj.get_var_vals(20*24)
net1.set_var_ics(vals)

per01 = net1.copy('per01')
per01.set_var_ic('s2', 0)
traj = Dynamics.integrate(per01, [0, 200*24])
vals = traj.get_var_vals(200*24)
per01.set_var_ics(vals)

dClkJrk = net1.copy('dClkJrk')
dClkJrk.set_var_ic('s6', 0)
traj = Dynamics.integrate(dClkJrk, [0, 20*24])
vals = traj.get_var_vals(20*24)
dClkJrk.set_var_ics(vals)

double = net1.copy('double')
double.set_var_ic('s6', 0)
traj = Dynamics.integrate(double, [0, 20*24])
vals = traj.get_var_vals(20*24)
double.set_var_ics(vals)

cper = net1.copy('cper')
cper.set_var_ic('s1', 0)
cper.set_var_ic('c1', 0.846)
traj = Dynamics.integrate(cper, [0, 20*24+15])
vals = traj.get_var_vals(20*24+15)
cper.set_var_ics(vals)

# per01, dClkJrk, and double are all in fixed-points. Thus we neglect them,
#  since their dynamics are very uninteresting.
networks = [cper, net1]
int_times = [(0, 72)] * len(networks)


==> Dataset1/Ueda_2001/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

traj1 = Dynamics.integrate(net1, [0, 72])
Plotting.figure(1)
Plotting.subplot(2,1,1)
Plotting.plot_trajectory(traj1, ['Perm', 'Perc', 'PTc', 'PTn'])
Plotting.axis([0, 72, 0, 6])
Plotting.subplot(2,1,2)
Plotting.plot_trajectory(traj1, ['Clkm', 'Clkc', 'CCn', 'CCc'])
Plotting.axis([0, 72, 0, 8])

traj2 = Dynamics.integrate(per01, [0, 72])
traj3 = Dynamics.integrate(dClkJrk, [0, 72])
traj4 = Dynamics.integrate(double, [0, 72])

maxP = max(traj1.get_var_traj('Perm'))
maxC = max(traj1.get_var_traj('Clkm'))
Plotting.figure(2)
Plotting.subplot(2,2,1)
Plotting.plot(traj1.get_times(), traj1.get_var_traj('Perm')/maxP)
Plotting.plot(traj1.get_times(), traj1.get_var_traj('Clkm')/maxC)
Plotting.axis([0, 72, 0, 1.5])
Plotting.subplot(2,2,2)
Plotting.plot(traj2.get_times(), traj2.get_var_traj('Perm')/maxP)
Plotting.plot(traj2.get_times(), traj2.get_var_traj('Clkm')/maxC)
Plotting.axis([0, 72, 0, 1.5])
Plotting.subplot(2,2,3)
Plotting.plot(traj3.get_times(), traj3.get_var_traj('Perm')/maxP)
Plotting.plot(traj3.get_times(), traj3.get_var_traj('Clkm')/maxC)
Plotting.axis([0, 72, 0, 1.5])
Plotting.subplot(2,2,4)
Plotting.plot(traj4.get_times(), traj4.get_var_traj('Perm')/maxP)
Plotting.plot(traj4.get_times(), traj4.get_var_traj('Clkm')/maxC)
Plotting.axis([0, 72, 0, 1.5])

traj5 = Dynamics.integrate(cper, [0, 72])
Plotting.figure(3)
Plotting.plot_trajectory(traj5, ['Perc', 'PTc', 'PTn'])
Plotting.axis([0,72, 0, 10])


==> Dataset1/Vilar_2002/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000035.xml', 'base')

base = net.copy('base')

# For figure 5
stable = net.copy('stable')
stable.set_var_ic('deltaR', 0.05)

networks = [net, stable]
int_times = [(0, 50), (0, 100)]

reduced = Network('reduced')
reduced.add_compartment('base')
for id in net.parameters.keys():
    reduced.add_parameter(id, net.get_var_ic(id))

reduced.add_species('R', 'base', 0)
reduced.add_species('C', 'base', 0)

reduced.add_parameter('Kd', is_constant=False)
reduced.add_assignment_rule('Kd', 'thetaA/gammaA')

reduced.add_parameter('rho', is_constant=False)
reduced.add_assignment_rule('rho', 'betaA/(deltaMA * (gammaC*R + deltaA))')

reduced.add_parameter('A_tilde', is_constant=False)
reduced.add_assignment_rule('A_tilde', '.5*(alphaAp * rho - Kd) + .5 * sqrt((alphaAp * rho - Kd)**2 + 4*alphaA*rho*Kd)')

reduced.add_rate_rule('R', 'betaR/deltaMR * (alphaR*thetaR + alphaRp*gammaR*A_tilde)/(thetaR + gammaR*A_tilde) - gammaC*A_tilde*R + deltaA*C - deltaR*R')
reduced.add_rate_rule('C', 'gammaC*A_tilde*R - deltaA * C')


==> Dataset1/Vilar_2002/reproduction.py <==
from SloppyCell.ReactionNetworks import *

import Nets
reload(Nets)
from Nets import *

base_traj = Dynamics.integrate(base, (0, 400))
r_traj = Dynamics.integrate(reduced, [0, 200])
stable_traj = Dynamics.integrate(stable, [0, 400])

Plotting.figure(2)
Plotting.subplot(2,1,1)
Plotting.plot(base_traj.get_times(), base_traj.get_var_traj('A'), '-k')
Plotting.axis([0, 400, 0, 2000])
Plotting.subplot(2,1,2)
Plotting.plot(base_traj.get_times(), base_traj.get_var_traj('R'), '-k')
Plotting.axis([0, 400, 0, 2000])

Plotting.figure(3)
Plotting.subplot(2,1,1)
Plotting.plot_trajectory(r_traj, ['R', 'C'])
Plotting.axis([0, 200, 0, 2000])
Plotting.subplot(2,1,2)
Plotting.plot_trajectory(base_traj, ['R', 'C'])
Plotting.axis([0, 200, 0, 3000])

Plotting.figure(5)
Plotting.plot_trajectory(stable_traj, ['R'])
Plotting.axis([0, 400, 0, 3000])


==> Dataset1/Zak_2003/Nets.py <==
from SloppyCell.ReactionNetworks import *

# First we need to convert our model to level 2, version 1
IO.SBML.to_SBML_l2v1('Model.xml', 'Model-l2v1.xml')
net = IO.from_SBML_file('Model-l2v1.xml', 'Zak2003')

# I don't know why these are even in the Network.
net.remove_component('time')
net.remove_component('time_source')
net.remove_component('Rtime')

# Run to a steady state.
net.set_var_ic('S_t', 0)
traj = Dynamics.integrate(net, [0, 2000*60])
vals = traj.get_var_vals_index(-1)
net.set_var_ics(vals)

net1 = net.copy('single_pulse')
net1.add_event('begin_pulse', 'gt(time, 60*10.)', {'S_t': 1})
net1.add_event('end_pulse', 'gt(time, 60*10+10.)', {'S_t': 0})

net2 = net.copy('double_pulse')
net2.add_event('begin_pulse', 'gt(time, 60*10.)', {'S_t': 1})
net2.add_event('end_pulse', 'gt(time, 60*10+60.)', {'S_t': 0})
net2.add_event('begin_pulse_2', 'gt(time, 60*10. + 24*60)', {'S_t': 1})
net2.add_event('end_pulse_2', 'gt(time, 60*10+60. + 24*60)', {'S_t': 0})

net3 = net.copy('step')
net3.add_event('begin_step', 'gt(time, 60*10.)', {'S_t': 1})

networks = [net1, net2, net3]
int_times = [[0, 48*60]] * len(networks)


==> Dataset1/Zak_2003/reproduction.py <==
import scipy

from SloppyCell.ReactionNetworks import *

from Nets import *

specs = ['MF', 'MB', 'MD', 'MJ', 'MA', 'MC', 'ME', 'MH', 'MG', 'MK']
for var in specs:#net1.species.keys():
    net1.set_var_ic(var, net.get_var_ic(var))
traj = Dynamics.integrate(net1, [0, 80*60])

Plotting.figure()
for spec_id in specs:
    m0 = net.get_var_ic(spec_id)
    if spec_id == 'MH':
        # It looks very much like the variation in MH was multiplied by 50 for
        #  plotting purposes
        yy = 50*scipy.log(traj.get_var_traj(spec_id)/m0)
    else:
        # Also, MF and MD seem to be compared against 1, which isn't their
        #  steady-state deterministic value.
        yy = scipy.log(scipy.maximum(traj.get_var_traj(spec_id), 1)/max(m0, 1))
    Plotting.plot(traj.get_times()/60., yy, label=spec_id)

Plotting.legend()
Plotting.axis([0, 80, -2.5, 5])


==> Dataset1/Zwolak_2005/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = Network('frog_cell')
net.add_compartment('cell')

net.add_species('M', 'cell', 0.0)
net.add_rate_rule('M', '(v_dp*(1-D) + v_dpp*D)*(C_T - M) - (v_wp*(1-W) + v_wpp*W)*M')
net.add_species('D', 'cell', 0.0)
#net.add_rate_rule('D', 'v_d*(M*(1-D)/(K_md/mu + (1-D)) - rho_d*D/(K_mdr/mu + D))')
net.add_rate_rule('D', 'v_d*(M*(1-D) - rho_d*D/(K_mdr/mu + D))')

net.add_species('W', 'cell', 0.0)
net.add_rate_rule('W', 'v_w*(-M*W/(K_mw/mu + W) + rho_w*(1-W)/(K_mwr/mu + (1-W)))')

net.add_parameter('v_dp', 0.0152)
net.add_parameter('v_dpp', 0.187)
net.add_parameter('rho_d', 0.0079)
net.add_parameter('v_wp', 6.4e-7)
net.add_parameter('v_wpp', 1.05)
net.add_parameter('rho_w', 0.0366)
net.add_parameter('K_mdr', 0.111)
net.add_parameter('K_mw', 0.0196)
net.add_parameter('K_mwr', 0.0736)
net.add_parameter('v_d', 7.24)
net.add_parameter('v_w', 2.21)

net.add_parameter('mu', 1.0, is_optimizable=False)
net.add_parameter('C_T', is_optimizable=False)

A = net.copy('net_A')
A.add_species('L', 'cell', 0.0)
A.add_rate_rule('L', '(v_wp*(1-W) + v_wpp*W)*(1-L)')
A.set_var_ic('C_T', 0)
A.set_var_ic('W', 1)

B = net.copy('net_B')
B.add_species('L', 'cell', 0.0)
B.add_rate_rule('L', '(v_wp*(1-W) + v_wpp*W)*(1-L)')
B.set_var_ic('C_T', 1)
B.set_var_ic('M', 1)
B.set_var_ic('D', 1)
# I was getting some integration problems in the hessian calculation. They
#  seem to be caused by W immediately shooting to this value, so I just set the
#  IC there.
B.set_var_ic('W', 1.5e-3)

C = net.copy('net_C')
C.add_species('L_p', 'cell', 1.0)
C.add_rate_rule('L_p', '-(v_dp*(1-D) + v_dpp*D)*L_p')
C.set_var_ic('C_T', 0)
C.set_var_ic('W', 1)

D = net.copy('net_D')
D.add_species('L_p', 'cell', 1.0)
D.add_rate_rule('L_p', '-(v_dp*(1-D) + v_dpp*D)*L_p')
D.set_var_ic('C_T', 1)
D.set_var_ic('M', 1)
D.set_var_ic('D', 1)
D.set_var_ic('W', 1.5e-3)

E = net.copy('net_E')
E.set_var_ic('C_T', 0.25)
E.set_var_ic('M', 0.25)
E.set_var_ic('mu', 0.83)

F = net.copy('net_F')
F.set_var_ic('C_T', 0)
F.set_var_ic('D', 1.0)
F.set_var_ic('mu', 0.83)

G = net.copy('net_G')
G.set_var_ic('C_T', 0.254)
G.set_var_ic('M', 0.254)
G.set_var_ic('D', 1.0)
G.set_var_ic('W', 1.0)
G.set_var_ic('mu', 0.67)

H = net.copy('net_H')
H.set_var_ic('C_T', 0)
H.set_var_ic('D', 1.0)
H.set_var_ic('mu', 0.67)

networks = [A, B, C, D, E, F, G, H]
int_times = [(0, 20), (0, 20), (0, 20), (0, 20), (0, 20), (0, 40), (0, 20), 
             (0, 20)]


==> Dataset1/Zwolak_2005/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

A_traj = Dynamics.integrate(A, [0, 20])

Plotting.figure(1)
Plotting.plot_trajectory(A_traj, ['L'], loc='lower right')

B_traj = Dynamics.integrate(B, [0, 20])
C_traj = Dynamics.integrate(C, [0, 20])
D_traj = Dynamics.integrate(D, [0, 20])

Plotting.figure(1)
Plotting.subplot(2,2,1)
Plotting.plot_trajectory(A_traj, ['L'], loc='lower right')
Plotting.axis([0, 20, 0, 1])
Plotting.subplot(2,2,2)
Plotting.plot_trajectory(B_traj, ['L'])
Plotting.axis([0, 20, 0, 1])
Plotting.subplot(2,2,3)
Plotting.plot_trajectory(C_traj, ['L_p'], loc='lower right')
Plotting.axis([0, 20, 0, 1])
Plotting.subplot(2,2,4)
Plotting.plot_trajectory(D_traj, ['L_p'], loc='upper right')
Plotting.axis([0, 20, 0, 1])

E_traj = Dynamics.integrate(E, [0, 20])
F_traj = Dynamics.integrate(F, [0, 40])
G_traj = Dynamics.integrate(G, [0, 20])
H_traj = Dynamics.integrate(H, [0, 20])

Plotting.figure(2)
Plotting.subplot(2,2,1)
Plotting.plot_trajectory(E_traj, ['D'])
Plotting.axis([0, 20, 0, 1])
Plotting.subplot(2,2,2)
Plotting.plot_trajectory(F_traj, ['D'])
Plotting.axis([0, 40, 0, 1])
Plotting.subplot(2,2,3)
Plotting.plot_trajectory(G_traj, ['W'])
Plotting.axis([0, 20, 0, 1])
Plotting.subplot(2,2,4)
Plotting.plot_trajectory(H_traj, ['W'])
Plotting.axis([0, 20, 0, 1])


==> Dataset1/runModels.py <==
import os

import scipy
import scipy.io

from SloppyCell.ReactionNetworks import *
from SloppyCell.ReactionNetworks.RunInParallel import *

def run_for_model(model):
    prev_dir = os.getcwd()
    os.chdir(model)
    sys.path.append(os.getcwd())
    import Nets

    # Update the typical values of all variables in each network to be the
    # maximum seen during integration of all the networks.
    PerfectData.update_typical_vals(Nets.networks, Nets.int_times)

    hessians = []
    key_sets = []

    for net, times in zip(Nets.networks, Nets.int_times):
        print 'Running for network %s.' % net.get_id()

        # A sensitivity with respect to log X doesn't make sens if X == 0, so
        # we don't calculate for those cases.
        for id in net.optimizableVars.keys():
            if net.get_var_ic(id) == 0:
                net.set_var_optimizable(id, False)

        # This model involve parameters that are exponents.
        # The resulting sensitivity equations have terms involving
        # log(species), which fails for species <= 0. This can cause problems
        # with the integration. To avoid those, we integrate with respect to
        # log(species). We also set all the initial conditions to be very
        # slighly greater than 0. One can check that the resulting sensitivity
        # trajectories still match those obtained from finite-difference on the
        # un-changed Network.
        # This model is a little finicky to integrate sensitivity for. It does fail on some
        # machines and not others.
        if model == 'von_Dassow_2000':
            net.integrateWithLogs = True
            for id in net.dynamicVars.keys():
                if net.get_var_ic(id) <= 0:
                    net.set_var_ic(id, scipy.misc.limits.double_resolution)

        if model in ['Chen_2004', 'von_Dassow_2000']:
            rtol = 1e-6
        else:
            rtol = 1e-9

        # We reset ics just in case
        net.resetDynamicVariables()
        sens_traj = Dynamics.integrate_sensitivity(net, times, rtol=rtol,
                                                   fill_traj=True)

        # This is specific to these two models, since they consider logarithmic
        # time.
        if model in ['Edelstein_1996', 'Brodersen_1987']:
            sens_traj.timepoints = scipy.log10(sens_traj.get_times())

        # We have 'data' on all species that aren't assigned constants.
        data_ids = [id for id in net.species.keys()
                    if not net.get_var_constant(id)]

        h, h_d = PerfectData.hessian_log_params(sens_traj, fixed_sf=True,
                                                return_dict=True,
                                                data_ids=data_ids)

        keys = sens_traj.optimizableVarKeys
        Utility.save((h, h_d, keys), 'hess_dict.%s.bp' % net.get_id())

        hessians.append(h)
        key_sets.append(keys)

        # Delete the trajectory we generated to save memory.
        del sens_traj
        del net.trajectory

    h, tot_keys = Utility.combine_hessians(hessians, key_sets)

    # Write hessian to file.
    scipy.io.write_array('hessian.dat', h)
    f = file('hessian_keys.dat', 'w')
    f.write(os.linesep.join(tot_keys))
    f.close()

    sys.path.pop()
    del sys.modules['Nets']
    os.chdir(prev_dir)

import glob
import sys
if __name__ == '__main__':
    if len(sys.argv) != 1:
        directories = sys.argv[1:]
    else:
        import Common
        directories = [item[0] for item in Common.model_list]

    for dir in directories:
        print 'Running for model %s.' % dir
        run_for_model(dir)


==> Dataset1/von_Dassow_2000/Nets.py <==
import scipy

from SloppyCell.ReactionNetworks import *

import spgNet
net = spgNet.net
net.compile()

# Load the parameter set from spg.params, which was included with Ingenue
f = file('spg.params')
lines = f.read().split('\r')
f.close()
param_sets = []
param_scores = []
lineiter = lines.__iter__()
for line in lineiter:
    if line.strip().startswith('&par'):
        params = KeyedList()
        line = lineiter.next().strip()
        while not line:
            line = lineiter.next().strip()


        # Skip the blank and Score info
        score_line = lineiter.next()
        words = score_line.strip().split()
        param_scores.append(float(words[1]))

        line = lineiter.next()
        line = lineiter.next()
        while not line.startswith('&endFPARS'):
            words = line.strip().split()
            params.set(words[0][1:], float(words[1]))
            line = lineiter.next()
        param_sets.append(params)
param_scores = scipy.asarray(param_scores)

# For our network we use the set of parameters that gave the lowest score
set_ii = scipy.argmin(param_scores)
net1 = net.copy('spg_%i' % set_ii)
net1.update_optimizable_vars(param_sets[set_ii])

networks = [net1]
int_times = [(0, 1000)] * len(networks)


==> Dataset1/von_Dassow_2000/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

#
# The papers don't show any plots of the dynamics. The results below have been
#  checked against Ingenue as have all the underlying species not shown.
#

x0 = 0.1
thresh = lambda x: (x/x0)**3/(1+(x/x0)**3)

for ii, (net, t) in enumerate(zip(networks, int_times)):
    traj = Dynamics.integrate(net, [0, 1000])
    net_num = int(net.get_id()[4:])

    Plotting.figure(figsize=(10, 8))
    Plotting.clf()
    ticks = [0.05, 0.1, 0.2]
    Plotting.subplot(3, 1, 1)
    for spec_id in ['en_cell_%i' % jj for jj in range(4)]:
        Plotting.plot(traj.get_times(), thresh(traj.get_var_traj(spec_id)),
                      label = spec_id)
    Plotting.axis([0, 1000, 0, 1])
    Plotting.legend(loc='center right')
    Plotting.title('Stretched %s: score %f' % (net.get_id(), 
                                               param_scores[net_num]))
    Plotting.yticks(map(thresh, ticks), map(str, ticks))
    Plotting.hlines([thresh(0.1)], 0, 1000, 'k--')

    Plotting.subplot(3, 1, 2)
    for spec_id in ['wg_cell_%i' % jj for jj in range(4)]:
        Plotting.plot(traj.get_times(), thresh(traj.get_var_traj(spec_id)),
                      label = spec_id)
    Plotting.axis([0, 1000, 0, 1])
    Plotting.legend(loc='center right')
    Plotting.yticks(map(thresh, ticks), map(str, ticks))
    Plotting.hlines([thresh(0.1)], 0, 1000, 'k--')

    Plotting.subplot(3, 1, 3)
    for spec_id in ['hh_cell_%i' % jj for jj in range(4)]:
        Plotting.plot(traj.get_times(), thresh(traj.get_var_traj(spec_id)),
                      label = spec_id)
    Plotting.axis([0, 1000, 0, 1])
    Plotting.legend(loc='center right')
    Plotting.yticks(map(thresh, ticks), map(str, ticks))
    Plotting.hlines([thresh(0.1)], 0, 1000, 'k--')


==> Dataset1/von_Dassow_2000/spgNet.py <==
from SloppyCell.ReactionNetworks import *

# This file was distributed with Ingenue
f = file('spg1_4cell.net')
lines = f.readlines()


for ii, line in enumerate(lines):
    if line.startswith('&width'):
        width = int(line.split()[1])
    elif line.startswith('&height'):
        height = int(line.split()[1])
    elif line.startswith('&Network'):
        net_id = line.split()[1]
    elif line.startswith('&Genes'):
        begin_genes = ii
    elif line.startswith('&Interactions'):
        begin_ints = ii
    elif line.startswith('&ParameterValues'):
        begin_params = ii
    elif line.startswith('&InitLevels'):
        begin_inits = ii


net = Network(net_id)
if height > 1:
    for ii in range(height):
        for jj in range(width):
            net.add_compartment('cell_%i_%i' % (ii, jj))
else:
    for jj in range(width):
        net.add_compartment('cell_%i' % (jj))


ii = begin_genes + 1
while True:
    line = lines[ii].strip()
    if line.startswith('&endGenes'):
        break

    if line.startswith('&'):
        # Process this species
        species_id = line[1:]
        ii += 1
        # Skip to the end of this species entry
        while not lines[ii].strip().startswith('&end'):
            line = lines[ii]
            first, second = line.split()
            if first == '&Location':
                on_membrane = (second == 'membrane')
            ii += 1

        for comp_ii, comp_id in enumerate(net.compartments.keys()):
            if not on_membrane:
                net.add_species('%s_%s' % (species_id, comp_id), comp_id,
                                name = r'%s_{%i}' % (species_id, comp_ii))
            else:
                for jj in range(6):
                    id = '%s_%s_side_%i' % (species_id, comp_id, jj)
                    name = r'%s_{%i, %i}' % (species_id, comp_ii, jj)
                    net.add_species(id, comp_id, name = name)
    ii += 1

for comp_id in net.compartments.keys():
    net.set_var_constant('B_%s' % comp_id, True)

ii = begin_params + 1
while True:
    line = lines[ii].strip()
    if line.startswith('&endParameterValues'):
        break

    if line.startswith('&'):
        # Process this parameter
        temp = line.split()
        param_id, param_val = temp[0][1:], float(temp[1])
        net.add_parameter(param_id, param_val)
    ii += 1

# Create all the appropriate parameter names
for param_id in net.parameters.keys():
    if param_id == 'K_PTC_HH':
        name = r'k_{PTCHH}'
    elif param_id.startswith('K_'):
        term = param_id.split('_')[1]
        name = r'\kappa_{%s}' % term
    elif param_id.startswith('nu_'):
        term = param_id.split('_')[1]
        name = r'\nu_{%s}' % term
    elif param_id.startswith('H_'):
        term = param_id.split('_')[1]
        name = r'H_{%s}' % term
    elif param_id.startswith('alpha_'):
        term = param_id.split('_')[1]
        name = r'\alpha_{%s}' % term
    else:
        name = param_id
    net.parameters.get(param_id).name = name 

net.parameters.get('Endo_WG').name = r'r_{EndoWG}'
net.parameters.get('Exo_WG').name = r'r_{ExoWG}'
net.parameters.get('Mxfer_WG').name = r'r_{MxferWG}'
net.parameters.get('LMxfer_WG').name = r'r_{LMxferWG}'
net.parameters.get('LMxfer_PTC').name = r'r_{LMxferPTC}'
net.parameters.get('LMxfer_HH').name = r'r_{LMxferHH}'
net.parameters.get('maxHH').name = r'\left[HH\right]_0'
net.parameters.get('maxPTC').name = r'\left[PTC\right]_0'
net.parameters.get('C_CID').name = r'C_{CID}'
net.add_parameter('T_0', 1.0, is_optimizable=False)

ii = begin_inits + 1
while True:
    line = lines[ii].strip()
    if line.startswith('&endInitLevels'):
        break

    elif line.startswith('&BackgroundLevel'):
        spec_id = line.split()[1]
        value = float(line.split()[2])
        for var_id in net.species.keys():
            if var_id.startswith(spec_id):
                net.set_var_ic(var_id, value)

    elif line.startswith('&ColumnIC'):
        spec_id = lines[ii + 1].split()[1]
        value = float(lines[ii + 2].split()[1])
        column = int(lines[ii + 3].split()[1])
        cell_id = net.compartments.keys()[column]
        for var_id in net.species.keys():
            if var_id.startswith(spec_id) and var_id.count(cell_id):
                net.set_var_ic(var_id, value)
        ii += 3
    ii += 1

net.add_func_def('phi', ['X', 'k_X', 'v_X'], '(X**2)**(v_X/2) / ((k_X**2)**(v_X/2) + (X**2)**(v_X/2))',
                 name = r'\phi')
net.add_func_def('psi', ['X', 'k_X', 'v_X'], '1 - phi(X, k_X, v_X)',
                 name = r'\psi')

def presented_by_neighbors(net, comp_id, spec_id):
    ii = net.compartments.keys().index(comp_id)
    next = net.compartments.keys()[(ii + 1) % len(net.compartments)]
    prev = net.compartments.keys()[(ii - 1) % len(net.compartments)]
    terms = ['%s_%s_side_3' % (spec_id, comp_id),
             '%s_%s_side_4' % (spec_id, next),
             '%s_%s_side_5' % (spec_id, next),
             '%s_%s_side_0' % (spec_id, comp_id),
             '%s_%s_side_1' % (spec_id, prev),
             '%s_%s_side_2' % (spec_id, prev),
             ]
    return '+'.join(terms)

def total_in_cell(net, comp_id, spec_id):
    terms = ['%s_%s_side_%i' % (spec_id, comp_id, ii) for ii in range(6)]
    return '+'.join(terms)

def opposite_side(net, comp_id, side_jj, spec_id):
    ii = net.compartments.keys().index(comp_id)
    next = net.compartments.keys()[(ii + 1) % len(net.compartments)]
    prev = net.compartments.keys()[(ii - 1) % len(net.compartments)]
    if side_jj in [1, 2]:
        cell_id = next
    elif side_jj in [0, 3]:
        cell_id = comp_id
    elif side_jj in [4, 5]:
        cell_id = prev

    return '%s_%s_side_%i' % (spec_id, cell_id, (side_jj + 3)%6)


for comp_ii, comp_id in enumerate(net.compartments.keys()):
    # rhs for en_i
    #  First define EWG^{tot}_{n(i,j)}
    net.add_parameter('EWG_tot_pres_%s' % comp_id, is_optimizable=False, 
                      name=r'{EWG_{n(%i, j)}}^{tot}' % comp_ii)
    net.add_assignment_rule('EWG_tot_pres_%s' % comp_id, 
                            presented_by_neighbors(net, comp_id, 'EWG'))
    rule_str = 'T_0/H_en * (phi(EWG_tot_pres_%(comp)s * psi(CN_%(comp)s, K_CNen, nu_CNen), K_WGen, nu_WGen) - en_%(comp)s)' 
    net.add_rate_rule('en_%s' % comp_id, rule_str % {'comp': comp_id})

    # rhs for EN_i
    rule_str = 'T_0/H_EN * (en_%(comp)s - EN_%(comp)s)'
    net.add_rate_rule('EN_%s' % comp_id, rule_str % {'comp': comp_id})

    # rhs for wg_i
    num = '(beta_wg * phi(CID_%(comp)s * psi (CN_%(comp)s, K_CNwg, nu_CNwg), K_CIDwg, nu_CIDwg) + alpha_wg * phi(IWG_%(comp)s, K_WGwg, nu_WGwg))' % {'comp': comp_id}
    denom = '(1 + beta_wg * phi(CID_%(comp)s * psi(CN_%(comp)s, K_CNwg, nu_CNwg), K_CIDwg, nu_CIDwg) + alpha_wg * phi(IWG_%(comp)s, K_WGwg, nu_WGwg))' % {'comp': comp_id}
    rule_dict = {'num' : num, 'denom' : denom, 'comp' : comp_id}
    rule_str = 'T_0/H_wg * %(num)s/%(denom)s - T_0/H_wg * wg_%(comp)s'
    net.add_rate_rule('wg_%s' % comp_id, rule_str % rule_dict)

    # rhs for IWG_i
    net.add_parameter('EWG_tot_%s' % comp_id, is_optimizable=False, 
                      name=r'{EWG_{%i}}^{tot}' % comp_ii)
    net.add_assignment_rule('EWG_tot_%s' % comp_id, 
                            total_in_cell(net, comp_id, 'EWG'))
    rule_str = 'T_0/H_IWG * (wg_%(comp)s - IWG_%(comp)s) + T_0*(Endo_WG * EWG_tot_%(comp)s - Exo_WG * IWG_%(comp)s)'
    net.add_rate_rule('IWG_%s' % comp_id, rule_str % {'comp': comp_id})

    #rhs for EWG_i_j
    for side_jj in range(6):
        terms = ['T_0 * Exo_WG * IWG_%(comp)s/6',
                 '-(T_0 * Endo_WG * EWG_%(comp)s_side_%(side)i)',
                 'T_0 * Mxfer_WG * (%(sub)s - EWG_%(comp)s_side_%(side)i)',
                 'T_0 * LMxfer_WG * (EWG_%(comp)s_side_%(prev)i + EWG_%(comp)s_side_%(next)i - 2*EWG_%(comp)s_side_%(side)i)',
                 '-T_0/H_EWG * EWG_%(comp)s_side_%(side)i']
        rule_str = ' + '.join(terms)
        rule_dict =  {'sub': opposite_side(net, comp_id, side_jj, 'EWG'),
                      'comp': comp_id,
                      'side': side_jj,
                      'prev': (side_jj - 1) % 6,
                      'next': (side_jj + 1) % 6}
        net.add_rate_rule('EWG_%s_side_%i' % (comp_id, side_jj),
                          rule_str % rule_dict)

    # rhs for ptc_i
    rule_str = 'T_0/H_ptc * (phi(CID_%(comp)s * psi(CN_%(comp)s, K_CNptc, nu_CNptc), K_CIDptc, nu_CIDptc) - ptc_%(comp)s)'
    rule_dict = {'comp': comp_id}
    net.add_rate_rule('ptc_%s' % comp_id,
                      rule_str % rule_dict)

    # rhs for PTC_i_j
    for side_jj in range(6):
        terms = ['T_0/H_PTC * (ptc_%(comp)s/6 - PTC_%(comp)s_side_%(side)i)',
                 '-(T_0 * K_PTC_HH * maxHH * %(sub1)s * PTC_%(comp)s_side_%(side)i)',
                 'T_0 * LMxfer_PTC * (PTC_%(comp)s_side_%(prev)i + PTC_%(comp)s_side_%(next)i - 2*PTC_%(comp)s_side_%(side)i)']
        rule_str = ' + '.join(terms)
        rule_dict =  {'sub1': opposite_side(net, comp_id, side_jj, 'HH'),
                      'comp': comp_id,
                      'side': side_jj,
                      'prev': (side_jj - 1) % 6,
                      'next': (side_jj + 1) % 6}
        net.add_rate_rule('PTC_%s_side_%i' % (comp_id, side_jj),
                          rule_str % rule_dict)

    # rhs for cid_i
    rule_str = 'T_0/H_cid * (phi(B_%(comp)s * psi(EN_%(comp)s, K_ENcid, nu_ENcid), K_Bcid, nu_Bcid) - cid_%(comp)s)'
    rule_dict = {'comp': comp_id}
    net.add_rate_rule('cid_%s' % comp_id,
                      rule_str % rule_dict)

    # rhs for CID_i
    net.add_parameter('PTC_tot_%s' % comp_id, is_optimizable=False, 
                      name=r'{PTC_{%i}}^{tot}' % comp_ii)
    net.add_assignment_rule('PTC_tot_%s' % comp_id, 
                            total_in_cell(net, comp_id, 'PTC'))
    rule_str = 'T_0/H_CID * (cid_%(comp)s - CID_%(comp)s) - T_0 * C_CID * CID_%(comp)s * phi(PTC_tot_%(comp)s, K_PTCCID, nu_PTCCID)'
    rule_dict = {'comp': comp_id}
    net.add_rate_rule('CID_%s' % comp_id,
                      rule_str % rule_dict)

    # rhs for CN_i
    rule_str = 'T_0 * C_CID * CID_%(comp)s * phi(PTC_tot_%(comp)s, K_PTCCID, nu_PTCCID) - T_0 * CN_%(comp)s/H_CN'
    rule_dict = {'comp': comp_id}
    net.add_rate_rule('CN_%s' % comp_id,
                      rule_str % rule_dict)

    # rhs for hh_i
    rule_str = 'T_0/H_hh * (phi(EN_%(comp)s * psi(CN_%(comp)s, K_CNhh, nu_CNhh), K_ENhh, nu_ENhh) - hh_%(comp)s)'
    rule_dict = {'comp': comp_id}
    net.add_rate_rule('hh_%s' % comp_id,
                      rule_str % rule_dict)

    # rhs for HH_i_j
    for side_jj in range(6):
        terms = ['T_0/H_HH * (hh_%(comp)s/6 - HH_%(comp)s_side_%(side)s)'
                 '-T_0 * K_PTC_HH * maxPTC * %(sub1)s * HH_%(comp)s_side_%(side)s',
                 'T_0 * LMxfer_HH * (HH_%(comp)s_side_%(prev)i + HH_%(comp)s_side_%(next)i - 2*HH_%(comp)s_side_%(side)i)']
        rule_str = ' + '.join(terms)
        rule_dict =  {'sub1': opposite_side(net, comp_id, side_jj, 'PTC'),
                      'comp': comp_id,
                      'side': side_jj,
                      'prev': (side_jj - 1) % 6,
                      'next': (side_jj + 1) % 6}
        net.add_rate_rule('HH_%s_side_%i' % (comp_id, side_jj),
                          rule_str % rule_dict)

    # rhs for PH_i_j
    for side_jj in range(6):
        rule_str= 'T_0 * K_PTC_HH * maxHH * %(sub1)s * PTC_%(comp)s_side_%(side)i - T_0*PH_%(comp)s_side_%(side)i / H_PH'
        rule_dict =  {'sub1': opposite_side(net, comp_id, side_jj, 'HH'),
                      'comp': comp_id,
                      'side': side_jj}
        net.add_rate_rule('PH_%s_side_%i' % (comp_id, side_jj),
                          rule_str % rule_dict)

